Renormalizing Love: tidal effects at the third post-Newtonian order

We present the conservative effective two-body Hamiltonian at the third order in the post-Newtonian expansion with gravitoelectric quadrupolar dynamical tidal-interactions. Our derivation of the effective two-body Lagrangian is based on the diagrammatic effective field theory approach and it involves Feynman integrals up to three loops, which are evaluated within the dimensional regularization scheme. The elimination of the divergent terms occurring in the effective Lagrangian requires the addition of counterterms to ensure finite observables, thereby introducing a renormalization group flow to the post-adiabatic Love number. As a limiting case of the renormalized dynamical effective Hamiltonian, we also derive the effective Hamiltonian for adiabatic tides, and, in this regime, calculate the binding energy for a circular orbit, and the scattering angle in a hyperbolic scattering.

==> anc/Hamiltonian-AT.m <==
(* ::Package:: *)

(*
======================================================================
Renormalizing Love: Tidal effects at the third post-Newtonian order
======================================================================
Authors
M. K. Mandal, P. Mastrolia, H. O. Silva, R. Patil, J. Steinhoff
======================================================================

This file contains the analytic expressions of the Hamiltonian as 
reported in equation (6.2). 

The vectors and tensors in the following expression are defined 
according to the Mathematica package EFTofPNG (arXiv:1705.06309).
i.e. 
WL head is used to notify the compact object label and 
DT head is used to notify the order of time dervative action on the quantity.

The quantities in the following expression are defined as follows,
1/cInv : velocity of light
G : Newton's constant
NQ : order of tidal variables appearing in the expression
_m : mass of the compact object
_x : position of the compact object
_p : linear momentum of the compact object
_n : seperation between the 1st and 2nd compact object (x1 - x2)/r
_r : seperation between the 1st and 2nd compact object (r = |x1 - x2|)
_\[Kappa]Q : post-adiabatic Love number
_\[Lambda]Q : tidal deformibility of the compact object
R : arbitrary length

In order to obtain the Hamiltonian at different orders one has to select the coeficient of the cInv and/or NQ.
*)


-((G*m[LI[WL[1]]]*m[LI[WL[2]]])/r[LI[WL[1]], LI[WL[2]]]) + 
 Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]/(2*m[LI[WL[1]]]) + 
 Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]/(2*m[LI[WL[2]]]) + 
 (G^2*NQ*((-3*m[LI[WL[2]]]^2*\[Lambda]Q[LI[WL[1]]])/2 - 
    (3*m[LI[WL[1]]]^2*\[Lambda]Q[LI[WL[2]]])/2))/r[LI[WL[1]], LI[WL[2]]]^6 + 
 cInv^2*((G^2*((m[LI[WL[1]]]^2*m[LI[WL[2]]])/2 + 
      (m[LI[WL[1]]]*m[LI[WL[2]]]^2)/2))/r[LI[WL[1]], LI[WL[2]]]^2 - 
   Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2/(8*m[LI[WL[1]]]^3) - 
   Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2/(8*m[LI[WL[2]]]^3) + 
   (G*((-3*m[LI[WL[2]]]*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]])/
       (2*m[LI[WL[1]]]) + 
      (Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]] + 
        7*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]])/2 - 
      (3*m[LI[WL[1]]]*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])/
       (2*m[LI[WL[2]]])))/r[LI[WL[1]], LI[WL[2]]] + 
   NQ*((G^3*((15*m[LI[WL[1]]]*m[LI[WL[2]]]^2*\[Lambda]Q[LI[WL[1]]])/2 + 
        (21*m[LI[WL[2]]]^3*\[Lambda]Q[LI[WL[1]]])/2 + 
        (21*m[LI[WL[1]]]^3*\[Lambda]Q[LI[WL[2]]])/2 + 
        (15*m[LI[WL[1]]]^2*m[LI[WL[2]]]*\[Lambda]Q[LI[WL[2]]])/2))/
      r[LI[WL[1]], LI[WL[2]]]^7 + 
     (G^2*((3*m[LI[WL[2]]]^2*(6*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[
                LI[WL[1]], -i]]^2 - 5*Scalar[p[LI[WL[1]], -i]*
              p[LI[WL[1]], i]])*\[Lambda]Q[LI[WL[1]]])/(4*m[LI[WL[1]]]^2) + 
        (9*m[LI[WL[2]]]*(-(Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], 
                -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]) + 
           Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]])*\[Lambda]Q[LI[WL[1]]])/
         m[LI[WL[1]]] + (9*m[LI[WL[1]]]*
          (-(Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]) + 
           Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]])*\[Lambda]Q[LI[WL[2]]])/
         m[LI[WL[2]]] + (3*m[LI[WL[1]]]^2*
          (6*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 - 
           5*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])*\[Lambda]Q[LI[WL[2]]])/
         (4*m[LI[WL[2]]]^2) + 
        (9*(2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2*
            \[Lambda]Q[LI[WL[1]]] - Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
            \[Lambda]Q[LI[WL[1]]] + (2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 p[LI[WL[1]], -i]]^2 - Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], 
                i]])*\[Lambda]Q[LI[WL[2]]]))/2))/r[LI[WL[1]], LI[WL[2]]]^
       6)) + 
 cInv^4*((G^3*(-1/2*(m[LI[WL[1]]]^3*m[LI[WL[2]]]) - 
      (5*m[LI[WL[1]]]^2*m[LI[WL[2]]]^2)/4 - (m[LI[WL[1]]]*m[LI[WL[2]]]^3)/2))/
    r[LI[WL[1]], LI[WL[2]]]^3 + Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^3/
    (16*m[LI[WL[1]]]^5) + Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^3/
    (16*m[LI[WL[2]]]^5) + 
   (G^2*((m[LI[WL[2]]]^2*(-2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             p[LI[WL[1]], -i]]^2 + 11*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]))/(4*m[LI[WL[1]]]) + 
      m[LI[WL[2]]]*((17*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]])/4 - 
        7*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]) + 
      m[LI[WL[1]]]*(-7*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] + 
        (17*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])/4) + 
      (m[LI[WL[1]]]^2*(-2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^
           2 + 11*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]))/
       (4*m[LI[WL[2]]])))/r[LI[WL[1]], LI[WL[2]]]^2 + 
   (G*((5*m[LI[WL[2]]]*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2)/
       (8*m[LI[WL[1]]]^3) + (Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
        (Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]] - 
         Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]))/(2*m[LI[WL[1]]]^2) + 
      ((Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]] - 
         Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]])*
        Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])/(2*m[LI[WL[2]]]^2) + 
      (5*m[LI[WL[1]]]*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2)/
       (8*m[LI[WL[2]]]^3) + 
      (-12*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
         Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] - 
        2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2 + 
        Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
         (Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 - 
          3*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]) + 
        Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*
         (-3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 + 
          Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]))/
       (8*m[LI[WL[1]]]*m[LI[WL[2]]])))/r[LI[WL[1]], LI[WL[2]]] + 
   NQ*((G^4*(-72*m[LI[WL[1]]]*m[LI[WL[2]]]^3*\[Lambda]Q[LI[WL[1]]] - 
        (165*m[LI[WL[2]]]^4*\[Lambda]Q[LI[WL[1]]])/4 - 
        (165*m[LI[WL[1]]]^4*\[Lambda]Q[LI[WL[2]]])/4 - 
        72*m[LI[WL[1]]]^3*m[LI[WL[2]]]*\[Lambda]Q[LI[WL[2]]] - 
        (1095*m[LI[WL[1]]]^2*m[LI[WL[2]]]^2*(\[Lambda]Q[LI[WL[1]]] + 
           \[Lambda]Q[LI[WL[2]]]))/56))/r[LI[WL[1]], LI[WL[2]]]^8 + 
     (G^3*((-27*m[LI[WL[2]]]^3*(6*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[
                LI[WL[1]], -i]]^2 - 5*Scalar[p[LI[WL[1]], -i]*
              p[LI[WL[1]], i]])*\[Lambda]Q[LI[WL[1]]])/(4*m[LI[WL[1]]]^2) - 
        (3*m[LI[WL[2]]]^2*(10*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], 
                -i]]^2 - 28*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]] - 
           133*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]] + 
           115*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]])*
          \[Lambda]Q[LI[WL[1]]])/(4*m[LI[WL[1]]]) - 
        (27*m[LI[WL[1]]]^3*(6*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], 
                -i]]^2 - 5*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])*
          \[Lambda]Q[LI[WL[2]]])/(4*m[LI[WL[2]]]^2) + 
        (3*m[LI[WL[1]]]^2*(133*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              p[LI[WL[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              p[LI[WL[2]], -i]] - 10*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[
                LI[WL[2]], -i]]^2 - 115*Scalar[p[LI[WL[1]], i]*
              p[LI[WL[2]], -i]] + 28*Scalar[p[LI[WL[2]], -i]*
              p[LI[WL[2]], i]])*\[Lambda]Q[LI[WL[2]]])/(4*m[LI[WL[2]]]) - 
        (3*m[LI[WL[2]]]*(-70*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              p[LI[WL[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              p[LI[WL[2]], -i]]*\[Lambda]Q[LI[WL[1]]] + 
           263*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2*
            \[Lambda]Q[LI[WL[1]]] + 114*Scalar[p[LI[WL[1]], i]*
              p[LI[WL[2]], -i]]*\[Lambda]Q[LI[WL[1]]] - 
           131*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*\[Lambda]Q[
             LI[WL[1]]] + 117*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], 
                -i]]^2*\[Lambda]Q[LI[WL[2]]] - 
           51*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*\[Lambda]Q[
             LI[WL[2]]]))/8 - (3*m[LI[WL[1]]]*
          (117*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2*
            \[Lambda]Q[LI[WL[1]]] - 51*Scalar[p[LI[WL[2]], -i]*
              p[LI[WL[2]], i]]*\[Lambda]Q[LI[WL[1]]] - 
           70*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
            \[Lambda]Q[LI[WL[2]]] + (263*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 p[LI[WL[1]], -i]]^2 - 131*Scalar[p[LI[WL[1]], -i]*
                p[LI[WL[1]], i]] + 114*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], 
                 -i]])*\[Lambda]Q[LI[WL[2]]]))/8))/r[LI[WL[1]], LI[WL[2]]]^
       7 + 
     (G^2*((-9*m[LI[WL[2]]]^2*(8*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[
                LI[WL[1]], -i]]^4 - 12*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[
                LI[WL[1]], -i]]^2*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]] + 
           5*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2)*
          \[Lambda]Q[LI[WL[1]]])/(16*m[LI[WL[1]]]^4) + 
        (18*m[LI[WL[2]]]*(Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^
            2 - Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]])*
          (Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]] - 
           Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]])*\[Lambda]Q[LI[WL[1]]])/
         m[LI[WL[1]]]^3 + (18*m[LI[WL[1]]]*
          (Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]] - 
           Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]])*
          (Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 - 
           Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])*\[Lambda]Q[LI[WL[2]]])/
         m[LI[WL[2]]]^3 - (9*m[LI[WL[1]]]^2*
          (8*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^4 - 
           12*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2*
            Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]] + 
           5*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2)*
          \[Lambda]Q[LI[WL[2]]])/(16*m[LI[WL[2]]]^4) + 
        (9*(Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]] - 
           Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]])*
          (12*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2*
            \[Lambda]Q[LI[WL[1]]] - 5*Scalar[p[LI[WL[2]], -i]*
              p[LI[WL[2]], i]]*\[Lambda]Q[LI[WL[1]]] + 
           (12*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2 - 
             5*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]])*
            \[Lambda]Q[LI[WL[2]]]))/(2*m[LI[WL[1]]]*m[LI[WL[2]]]) - 
        (9*(-20*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
            Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*\[Lambda]Q[LI[WL[1]]] + 
           10*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2*
            \[Lambda]Q[LI[WL[1]]] + 5*Scalar[p[LI[WL[1]], -i]*
              p[LI[WL[1]], i]]*(-2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 p[LI[WL[2]], -i]]^2 + Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], 
                i]])*\[Lambda]Q[LI[WL[1]]] + 
           14*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^4*
            \[Lambda]Q[LI[WL[2]]] + 2*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], 
                i]]^2*\[Lambda]Q[LI[WL[2]]] + 
           4*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*
            (5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2*
              \[Lambda]Q[LI[WL[1]]] - Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], 
                 i]]*\[Lambda]Q[LI[WL[1]]] - 3*Scalar[p[LI[WL[1]], -i]*
                p[LI[WL[1]], i]]*\[Lambda]Q[LI[WL[2]]])))/
         (4*m[LI[WL[1]]]^2) - 
        (9*(14*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^4*
            \[Lambda]Q[LI[WL[1]]] + 2*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], 
                i]]^2*\[Lambda]Q[LI[WL[1]]] - 
           20*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
            Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*\[Lambda]Q[LI[WL[2]]] + 
           10*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2*
            \[Lambda]Q[LI[WL[2]]] + 5*(-2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 p[LI[WL[1]], -i]]^2 + Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], 
                i]])*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
            \[Lambda]Q[LI[WL[2]]] - 4*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[
                LI[WL[2]], -i]]^2*(3*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
              \[Lambda]Q[LI[WL[1]]] + (-5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                   p[LI[WL[1]], -i]]^2 + Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], 
                  i]])*\[Lambda]Q[LI[WL[2]]])))/(4*m[LI[WL[2]]]^2)))/
      r[LI[WL[1]], LI[WL[2]]]^6)) + 
 cInv^6*((G^4*((11*m[LI[WL[1]]]^4*m[LI[WL[2]]])/8 + 
      (283/36 - Pi^2)*m[LI[WL[1]]]^3*m[LI[WL[2]]]^2 + 
      (283/36 - Pi^2)*m[LI[WL[1]]]^2*m[LI[WL[2]]]^3 + 
      (11*m[LI[WL[1]]]*m[LI[WL[2]]]^4)/8))/r[LI[WL[1]], LI[WL[2]]]^4 - 
   (5*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^4)/(128*m[LI[WL[1]]]^7) - 
   (5*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^4)/(128*m[LI[WL[2]]]^7) + 
   (G^3*((3*m[LI[WL[2]]]^3*(6*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             p[LI[WL[1]], -i]]^2 - 7*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]))/(4*m[LI[WL[1]]]) + 
      (m[LI[WL[2]]]^2*(-9*(-16 + 69*Pi^2)*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             p[LI[WL[1]], -i]]^2 + 3*(-1520 + 69*Pi^2)*
          Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]] + 
         2400*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]] + 
         7648*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]))/576 + 
      (m[LI[WL[1]]]*m[LI[WL[2]]]*
        (312*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2 - 
         3752*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]] + 
         27*(216 + 23*Pi^2)*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            p[LI[WL[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            p[LI[WL[2]], -i]] + 312*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             p[LI[WL[2]], -i]]^2 + 2040*Scalar[p[LI[WL[1]], i]*
            p[LI[WL[2]], -i]] - 207*Pi^2*Scalar[p[LI[WL[1]], i]*
            p[LI[WL[2]], -i]] - 3752*Scalar[p[LI[WL[2]], -i]*
            p[LI[WL[2]], i]]))/288 + 
      (3*m[LI[WL[1]]]^3*(6*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             p[LI[WL[2]], -i]]^2 - 7*Scalar[p[LI[WL[2]], -i]*
            p[LI[WL[2]], i]]))/(4*m[LI[WL[2]]]) + 
      (m[LI[WL[1]]]^2*(2400*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            p[LI[WL[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            p[LI[WL[2]], -i]] - 9*(-16 + 69*Pi^2)*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 + 
         7648*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] - 
         4560*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]] + 
         207*Pi^2*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]))/576))/
    r[LI[WL[1]], LI[WL[2]]]^3 + 
   (G*((-7*m[LI[WL[2]]]*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^3)/
       (16*m[LI[WL[1]]]^5) + (Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2*
        (-(Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]) + 
         Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]))/(2*m[LI[WL[1]]]^4) + 
      ((-(Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]) + 
         Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]])*
        Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2)/(2*m[LI[WL[2]]]^4) - 
      (7*m[LI[WL[1]]]*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^3)/
       (16*m[LI[WL[2]]]^5) + (Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
        (20*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
          Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] - 
         2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2 + 
         Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          (Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 - 
           2*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]) + 
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*
          (-3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 + 
           Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])))/
       (16*m[LI[WL[1]]]^3*m[LI[WL[2]]]) + 
      (Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
        (20*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
          Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] - 
         2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2 + 
         Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          (Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 - 
           2*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]) + 
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*
          (-3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 + 
           Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])))/
       (16*m[LI[WL[1]]]*m[LI[WL[2]]]^3) + 
      (-2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^3 + 
        5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*
         Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
         (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 - 
          Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]) + 
        Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
         Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
         (-5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 + 
          13*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]) + 
        Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^3*
         (5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^3 - 
          3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
           Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]) - 
        Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
         (10*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2 + 
          Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
           (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 + 
            5*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])))/
       (16*m[LI[WL[1]]]^2*m[LI[WL[2]]]^2)))/r[LI[WL[1]], LI[WL[2]]] + 
   (G^2*((m[LI[WL[2]]]^2*(4*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             p[LI[WL[1]], -i]]^2 - 29*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]])*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]])/
       (16*m[LI[WL[1]]]^3) + 
      (m[LI[WL[2]]]*(2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^
           4 - (3*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2)/2 + 
         (4*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^3*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]])/3 - 
         5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
          Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]] + 
         2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*
          (Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]] + 
           3*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]])))/m[LI[WL[1]]]^2 + 
      (m[LI[WL[1]]]^2*(4*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^
           2 - 29*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])*
        Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])/(16*m[LI[WL[2]]]^3) + 
      (-80*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^3*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]] - 
        69*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2 + 
        6*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
         (35*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]] + 
          61*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]) + 
        3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*
         (4*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 - 
          106*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] - 
          125*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]) + 
        3*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
         (13*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 - 
          22*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] + 
          70*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]))/(24*m[LI[WL[1]]]) + 
      (m[LI[WL[1]]]*(2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^
           4 - (3*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2)/2 + 
         2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2*
          (3*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] + 
           Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]) + 
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
          ((4*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^3)/3 - 
           5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
            Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])))/m[LI[WL[2]]]^2 + 
      (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*
         (4*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 + 
          13*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]) + 
        2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
         (-40*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 + 
          183*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] + 
          105*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]) - 
        3*(5*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
           (25*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 - 
            14*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]) + 
          Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
           (106*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 + 
            23*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] + 
            22*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])))/
       (24*m[LI[WL[2]]])))/r[LI[WL[1]], LI[WL[2]]]^2 + 
   NQ*((G^5*(((31288 - 945*Pi^2)*m[LI[WL[1]]]*m[LI[WL[2]]]^4*
          \[Lambda]Q[LI[WL[1]]])/64 + (519*m[LI[WL[2]]]^5*
          \[Lambda]Q[LI[WL[1]]])/4 + (519*m[LI[WL[1]]]^5*
          \[Lambda]Q[LI[WL[2]]])/4 + ((31288 - 945*Pi^2)*m[LI[WL[1]]]^4*
          m[LI[WL[2]]]*\[Lambda]Q[LI[WL[2]]])/64 + m[LI[WL[1]]]^3*
         m[LI[WL[2]]]^2*((-15807/9800 + (642*Log[r[LI[WL[1]], LI[WL[2]]]/R])/
             35 - 9*\[Kappa]Q[LI[WL[1]]])*\[Lambda]Q[LI[WL[1]]] + 
          ((25790344 - 1157625*Pi^2 + 1438080*Log[r[LI[WL[1]], LI[WL[2]]]/
                R] - 705600*\[Kappa]Q[LI[WL[2]]])*\[Lambda]Q[LI[WL[2]]])/
           78400) + m[LI[WL[1]]]^2*m[LI[WL[2]]]^3*
         ((3223793/9800 - (945*Pi^2)/64 + (642*Log[r[LI[WL[1]], LI[WL[2]]]/
                R])/35 - 9*\[Kappa]Q[LI[WL[1]]])*\[Lambda]Q[LI[WL[1]]] + 
          (3*(-5269 + 59920*Log[r[LI[WL[1]], LI[WL[2]]]/R] - 
             29400*\[Kappa]Q[LI[WL[2]]])*\[Lambda]Q[LI[WL[2]]])/9800)))/
      r[LI[WL[1]], LI[WL[2]]]^9 + 
     (G^3*((99*m[LI[WL[2]]]^3*(8*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[
                LI[WL[1]], -i]]^4 - 12*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[
                LI[WL[1]], -i]]^2*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]] + 
           5*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2)*
          \[Lambda]Q[LI[WL[1]]])/(16*m[LI[WL[1]]]^4) - 
        (3*m[LI[WL[2]]]^2*(14*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], 
                -i]]^4 + 351*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], 
                -i]]^3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]] - 
           321*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
            Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]] + 
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*
            (58*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]] - 
             279*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]) + 
           Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
            (-62*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]] + 
             273*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]))*
          \[Lambda]Q[LI[WL[1]]])/(4*m[LI[WL[1]]]^3) + 
        (99*m[LI[WL[1]]]^3*(8*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], 
                -i]]^4 - 12*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], 
                -i]]^2*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]] + 
           5*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2)*
          \[Lambda]Q[LI[WL[2]]])/(16*m[LI[WL[2]]]^4) - 
        (3*m[LI[WL[1]]]^2*(14*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], 
                -i]]^4 + (273*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] - 
             62*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])*
            Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]] + 
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2*
            (-279*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] + 
             58*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]) + 
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
            (351*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^3 - 
             321*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
              Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]))*
          \[Lambda]Q[LI[WL[2]]])/(4*m[LI[WL[2]]]^3) + 
        (3*m[LI[WL[2]]]*(-52*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], 
                -i]]^3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
            \[Lambda]Q[LI[WL[1]]] + 78*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              p[LI[WL[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              p[LI[WL[2]], -i]]*(9*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]] - 
             44*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]])*
            \[Lambda]Q[LI[WL[1]]] + 1474*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], 
                -i]]^2*\[Lambda]Q[LI[WL[1]]] - 
           2*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
            (811*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 + 
             535*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] - 
             381*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])*
            \[Lambda]Q[LI[WL[1]]] + 927*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[
                LI[WL[1]], -i]]^4*\[Lambda]Q[LI[WL[2]]] + 
           185*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2*
            \[Lambda]Q[LI[WL[2]]] + Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[
                LI[WL[1]], -i]]^2*(3633*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 p[LI[WL[2]], -i]]^2*\[Lambda]Q[LI[WL[1]]] + 
             408*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*\[Lambda]Q[LI[
                WL[1]]] - 635*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
              \[Lambda]Q[LI[WL[1]]] - 820*Scalar[p[LI[WL[1]], -i]*
                p[LI[WL[1]], i]]*\[Lambda]Q[LI[WL[2]]])))/
         (16*m[LI[WL[1]]]^2) + 
        (3*(2558*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^4*
            \[Lambda]Q[LI[WL[1]]] - 926*Scalar[p[LI[WL[1]], i]*
              p[LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
            \[Lambda]Q[LI[WL[1]]] + 426*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], 
                i]]^2*\[Lambda]Q[LI[WL[1]]] - 
           4547*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^3*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
            \[Lambda]Q[LI[WL[2]]] - 1729*Scalar[p[LI[WL[1]], -i]*
              p[LI[WL[1]], i]]*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
            \[Lambda]Q[LI[WL[2]]] + 1022*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], 
                -i]]^2*\[Lambda]Q[LI[WL[2]]] + 
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*
            (639*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 + 
             4161*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] - 
             877*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])*
            \[Lambda]Q[LI[WL[2]]] + 547*Scalar[p[LI[WL[1]], -i]*
              p[LI[WL[1]], i]]*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
            \[Lambda]Q[LI[WL[2]]] + Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[
                LI[WL[2]], -i]]^2*(1784*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], 
                 -i]]*\[Lambda]Q[LI[WL[1]]] - 2333*Scalar[p[LI[WL[2]], -i]*
                p[LI[WL[2]], i]]*\[Lambda]Q[LI[WL[1]]] - 
             159*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*\[Lambda]Q[LI[
                WL[2]]]) + Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              p[LI[WL[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              p[LI[WL[2]], -i]]*(-1170*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 p[LI[WL[2]], -i]]^2*\[Lambda]Q[LI[WL[1]]] + 
             616*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*\[Lambda]Q[LI[
                WL[1]]] + (1927*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]] - 
               1376*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]])*
              \[Lambda]Q[LI[WL[2]]])))/(16*m[LI[WL[2]]]) + 
        (3*m[LI[WL[1]]]*(927*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], 
                -i]]^4*\[Lambda]Q[LI[WL[1]]] + 
           185*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2*
            \[Lambda]Q[LI[WL[1]]] - 52*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              p[LI[WL[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[
                LI[WL[2]], -i]]^3*\[Lambda]Q[LI[WL[2]]] + 
           1474*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2*
            \[Lambda]Q[LI[WL[2]]] - 78*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              p[LI[WL[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              p[LI[WL[2]], -i]]*(44*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], 
                 -i]] - 9*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])*
            \[Lambda]Q[LI[WL[2]]] - 2*(811*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 p[LI[WL[1]], -i]]^2 - 381*Scalar[p[LI[WL[1]], -i]*
                p[LI[WL[1]], i]] + 535*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], 
                 -i]])*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
            \[Lambda]Q[LI[WL[2]]] + Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[
                LI[WL[2]], -i]]^2*(-820*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], 
                 i]]*\[Lambda]Q[LI[WL[1]]] + 
             (3633*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2 - 
               635*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]] + 408*
                Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]])*\[Lambda]Q[LI[
                WL[2]]])))/(16*m[LI[WL[2]]]^2) + 
        (3*(Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
            (4161*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 + 
             1022*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] - 
             1729*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])*
            \[Lambda]Q[LI[WL[1]]] + 2558*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[
                LI[WL[1]], -i]]^4*\[Lambda]Q[LI[WL[2]]] + 
           426*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2*
            \[Lambda]Q[LI[WL[2]]] - 1170*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[
                LI[WL[1]], -i]]^3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              p[LI[WL[2]], -i]]*\[Lambda]Q[LI[WL[2]]] + 
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
            (-4547*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2*
              \[Lambda]Q[LI[WL[1]]] - 1376*Scalar[p[LI[WL[1]], i]*
                p[LI[WL[2]], -i]]*\[Lambda]Q[LI[WL[1]]] + 
             1927*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*\[Lambda]Q[LI[
                WL[1]]] + 616*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
              \[Lambda]Q[LI[WL[2]]]) + Scalar[p[LI[WL[1]], -i]*
              p[LI[WL[1]], i]]*(-877*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 p[LI[WL[2]], -i]]^2*\[Lambda]Q[LI[WL[1]]] + 
             547*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*\[Lambda]Q[LI[
                WL[1]]] - 926*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
              \[Lambda]Q[LI[WL[2]]]) + Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[
                LI[WL[1]], -i]]^2*(639*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 p[LI[WL[2]], -i]]^2*\[Lambda]Q[LI[WL[1]]] - 
             159*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*\[Lambda]Q[LI[
                WL[1]]] + (-2333*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]] + 
               1784*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]])*
              \[Lambda]Q[LI[WL[2]]])))/(16*m[LI[WL[1]]])))/
      r[LI[WL[1]], LI[WL[2]]]^7 + 
     (G^4*((3*m[LI[WL[2]]]^4*(532*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[
                LI[WL[1]], -i]]^2 - 445*Scalar[p[LI[WL[1]], -i]*
              p[LI[WL[1]], i]])*\[Lambda]Q[LI[WL[1]]])/(8*m[LI[WL[1]]]^2) - 
        (3*m[LI[WL[2]]]^3*(27*(384 + 7*Pi^2)*Scalar[n[LI[WL[1]], LI[WL[2]], 
                i]*p[LI[WL[1]], -i]]^2 + (24128 - 63*Pi^2)*
            Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]] + 
           97024*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]] - 
           81408*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]])*
          \[Lambda]Q[LI[WL[1]]])/(512*m[LI[WL[1]]]) + 
        (3*m[LI[WL[1]]]^4*(532*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], 
                -i]]^2 - 445*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])*
          \[Lambda]Q[LI[WL[2]]])/(8*m[LI[WL[2]]]^2) - 
        (3*m[LI[WL[1]]]^3*(97024*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              p[LI[WL[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              p[LI[WL[2]], -i]] + 27*(384 + 7*Pi^2)*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 - 
           81408*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] + 
           24128*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]] - 
           63*Pi^2*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])*
          \[Lambda]Q[LI[WL[2]]])/(512*m[LI[WL[2]]]) + 
        (m[LI[WL[2]]]^2*(3675*(3232 + 189*Pi^2)*Scalar[
             n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
            \[Lambda]Q[LI[WL[1]]] + 3675*(55552*Scalar[n[LI[WL[1]], 
                  LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 + (22784 - 63*Pi^2)*
              Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] - 
             29856*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])*
            \[Lambda]Q[LI[WL[1]]] + 48*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[
                LI[WL[1]], -i]]^2*(4*(-540247 + 179760*Log[r[LI[WL[1]], 
                   LI[WL[2]]]/R] - 88200*\[Kappa]Q[LI[WL[1]]])*
              \[Lambda]Q[LI[WL[1]]] + (-1533613 + 719040*
                Log[r[LI[WL[1]], LI[WL[2]]]/R] - 352800*\[Kappa]Q[LI[WL[2]]])*
              \[Lambda]Q[LI[WL[2]]]) - 48*Scalar[p[LI[WL[1]], -i]*
              p[LI[WL[1]], i]]*((82279 + 239680*Log[r[LI[WL[1]], LI[WL[2]]]/
                  R] - 117600*\[Kappa]Q[LI[WL[1]]])*\[Lambda]Q[LI[WL[1]]] + 
             (-494521 + 239680*Log[r[LI[WL[1]], LI[WL[2]]]/R] - 117600*
                \[Kappa]Q[LI[WL[2]]])*\[Lambda]Q[LI[WL[2]]])))/313600 + 
        (m[LI[WL[1]]]^2*(3675*(3232 + 189*Pi^2)*Scalar[
             n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
            \[Lambda]Q[LI[WL[2]]] + 3675*(55552*Scalar[n[LI[WL[1]], 
                  LI[WL[2]], i]*p[LI[WL[1]], -i]]^2 - 
             29856*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]] + 
             (22784 - 63*Pi^2)*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]])*
            \[Lambda]Q[LI[WL[2]]] - 48*Scalar[p[LI[WL[2]], -i]*
              p[LI[WL[2]], i]]*((-494521 + 239680*Log[r[LI[WL[1]], LI[WL[2]]]/
                  R] - 117600*\[Kappa]Q[LI[WL[1]]])*\[Lambda]Q[LI[WL[1]]] + 
             (82279 + 239680*Log[r[LI[WL[1]], LI[WL[2]]]/R] - 117600*
                \[Kappa]Q[LI[WL[2]]])*\[Lambda]Q[LI[WL[2]]]) + 
           48*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2*
            ((-1533613 + 719040*Log[r[LI[WL[1]], LI[WL[2]]]/R] - 352800*
                \[Kappa]Q[LI[WL[1]]])*\[Lambda]Q[LI[WL[1]]] + 
             4*(-540247 + 179760*Log[r[LI[WL[1]], LI[WL[2]]]/R] - 88200*
                \[Kappa]Q[LI[WL[2]]])*\[Lambda]Q[LI[WL[2]]])))/313600 + 
        m[LI[WL[1]]]*m[LI[WL[2]]]*((-63*(-3968 + 9*Pi^2)*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2*
            \[Lambda]Q[LI[WL[1]]])/512 - 
          (508419*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
            \[Lambda]Q[LI[WL[1]]])/4900 + 
          (2568*Log[r[LI[WL[1]], LI[WL[2]]]/R]*Scalar[p[LI[WL[1]], i]*
              p[LI[WL[2]], -i]]*\[Lambda]Q[LI[WL[1]]])/35 - 
          (381*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*\[Lambda]Q[
             LI[WL[1]]])/2 + (189*Pi^2*Scalar[p[LI[WL[2]], -i]*
              p[LI[WL[2]], i]]*\[Lambda]Q[LI[WL[1]]])/512 - 
          36*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*\[Kappa]Q[LI[WL[1]]]*
           \[Lambda]Q[LI[WL[1]]] - (63*(-3968 + 9*Pi^2)*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*
            \[Lambda]Q[LI[WL[2]]])/512 - 
          (381*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*\[Lambda]Q[
             LI[WL[2]]])/2 + (189*Pi^2*Scalar[p[LI[WL[1]], -i]*
              p[LI[WL[1]], i]]*\[Lambda]Q[LI[WL[2]]])/512 - 
          (508419*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
            \[Lambda]Q[LI[WL[2]]])/4900 + 
          (2568*Log[r[LI[WL[1]], LI[WL[2]]]/R]*Scalar[p[LI[WL[1]], i]*
              p[LI[WL[2]], -i]]*\[Lambda]Q[LI[WL[2]]])/35 - 
          36*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*\[Kappa]Q[LI[WL[2]]]*
           \[Lambda]Q[LI[WL[2]]] - (6*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              p[LI[WL[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              p[LI[WL[2]], -i]]*((-146393 + 44940*Log[r[LI[WL[1]], LI[WL[2]]]/
                  R] - 22050*\[Kappa]Q[LI[WL[1]]])*\[Lambda]Q[LI[WL[1]]] + 
             (-146393 + 44940*Log[r[LI[WL[1]], LI[WL[2]]]/R] - 22050*
                \[Kappa]Q[LI[WL[2]]])*\[Lambda]Q[LI[WL[2]]]))/1225)))/
      r[LI[WL[1]], LI[WL[2]]]^8 + 
     (G^2*((3*m[LI[WL[2]]]^2*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          (24*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^4 - 
           30*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*
            Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]] + 
           11*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2)*
          \[Lambda]Q[LI[WL[1]]])/(32*m[LI[WL[1]]]^6) + 
        (3*m[LI[WL[1]]]^2*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
          (24*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^4 - 
           30*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2*
            Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]] + 
           11*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2)*
          \[Lambda]Q[LI[WL[2]]])/(32*m[LI[WL[2]]]^6) - 
        (9*(Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]] - 
           Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]])*
          (-32*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
            Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*\[Lambda]Q[LI[WL[1]]] + 
           16*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2*
            \[Lambda]Q[LI[WL[1]]] + 8*Scalar[p[LI[WL[1]], -i]*
              p[LI[WL[1]], i]]*(-10*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 p[LI[WL[2]], -i]]^2 + 3*Scalar[p[LI[WL[2]], -i]*
                p[LI[WL[2]], i]])*\[Lambda]Q[LI[WL[1]]] + 
           160*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^4*
            \[Lambda]Q[LI[WL[2]]] + 7*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], 
                i]]^2*\[Lambda]Q[LI[WL[2]]] + 
           8*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*
            (10*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2*
              \[Lambda]Q[LI[WL[1]]] - Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], 
                 i]]*\[Lambda]Q[LI[WL[1]]] - 13*Scalar[p[LI[WL[1]], -i]*
                p[LI[WL[1]], i]]*\[Lambda]Q[LI[WL[2]]])))/
         (8*m[LI[WL[1]]]^3*m[LI[WL[2]]]) + 
        (3*(-96*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^3*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
            Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*\[Lambda]Q[LI[WL[1]]] + 
           168*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
            Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
            Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*\[Lambda]Q[LI[WL[1]]] + 
           3*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
            (-28*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2 + 
             Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
              (22*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 - 7*
                Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]))*
            \[Lambda]Q[LI[WL[1]]] + 440*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[
                LI[WL[1]], -i]]^6*\[Lambda]Q[LI[WL[2]]] + 
           120*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^4*
            (Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2*
              \[Lambda]Q[LI[WL[1]]] - 4*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], 
                 i]]*\[Lambda]Q[LI[WL[2]]]) + 
           24*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*
            (2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2*\[Lambda]Q[LI[
                WL[1]]] + Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
              (-9*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 + 
               Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])*\[Lambda]Q[LI[
                WL[1]]] + 5*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2*
              \[Lambda]Q[LI[WL[2]]])))/(16*m[LI[WL[1]]]^4) - 
        (9*(Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]] - 
           Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]])*
          (160*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^4*
            \[Lambda]Q[LI[WL[1]]] + 7*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], 
                i]]^2*\[Lambda]Q[LI[WL[1]]] - 
           32*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
            Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*\[Lambda]Q[LI[WL[2]]] + 
           16*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2*
            \[Lambda]Q[LI[WL[2]]] + 8*(-10*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 p[LI[WL[1]], -i]]^2 + 3*Scalar[p[LI[WL[1]], -i]*
                p[LI[WL[1]], i]])*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
            \[Lambda]Q[LI[WL[2]]] - 8*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[
                LI[WL[2]], -i]]^2*(13*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], 
                 i]]*\[Lambda]Q[LI[WL[1]]] + 
             (-10*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2 + 
               Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]])*\[Lambda]Q[LI[
                WL[2]]])))/(8*m[LI[WL[1]]]*m[LI[WL[2]]]^3) + 
        (3*(440*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^6*
            \[Lambda]Q[LI[WL[1]]] - 96*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              p[LI[WL[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[
                LI[WL[2]], -i]]^3*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
            \[Lambda]Q[LI[WL[2]]] + 168*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              p[LI[WL[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              p[LI[WL[2]], -i]]*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
            Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*\[Lambda]Q[LI[WL[2]]] + 
           3*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
            (-28*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2 + 
             (22*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2 - 7*
                Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]])*
              Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])*\[Lambda]Q[
             LI[WL[2]]] - 120*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], 
                -i]]^4*(4*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
              \[Lambda]Q[LI[WL[1]]] - Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 p[LI[WL[1]], -i]]^2*\[Lambda]Q[LI[WL[2]]]) + 
           24*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2*
            (5*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2*\[Lambda]Q[LI[
                WL[1]]] + 2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2*
              \[Lambda]Q[LI[WL[2]]] + (-9*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                   p[LI[WL[1]], -i]]^2 + Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], 
                  i]])*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
              \[Lambda]Q[LI[WL[2]]])))/(16*m[LI[WL[2]]]^4) + 
        (9*(4*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2*
            (13*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 - 
             3*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])*
            \[Lambda]Q[LI[WL[1]]] - 104*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[
                LI[WL[1]], -i]]^3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              p[LI[WL[2]], -i]]*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
            \[Lambda]Q[LI[WL[2]]] + Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[
                LI[WL[1]], -i]]^4*(80*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 p[LI[WL[2]], -i]]^2 - 33*Scalar[p[LI[WL[2]], -i]*
                p[LI[WL[2]], i]])*\[Lambda]Q[LI[WL[2]]] - 
           3*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2*
            Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*\[Lambda]Q[LI[WL[2]]] - 
           Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
            (33*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^4*
              \[Lambda]Q[LI[WL[1]]] - 26*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 p[LI[WL[2]], -i]]^2*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
              \[Lambda]Q[LI[WL[1]]] + 3*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], 
                  i]]^2*\[Lambda]Q[LI[WL[1]]] + 12*Scalar[p[LI[WL[1]], i]*
                 p[LI[WL[2]], -i]]^2*\[Lambda]Q[LI[WL[2]]]) - 
           8*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
            Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
            (13*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2*
              \[Lambda]Q[LI[WL[1]]] - 3*(Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], 
                   i]]*\[Lambda]Q[LI[WL[1]]] + Scalar[p[LI[WL[1]], -i]*
                  p[LI[WL[1]], i]]*\[Lambda]Q[LI[WL[2]]])) + 
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*
            (80*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^4*
              \[Lambda]Q[LI[WL[1]]] + 26*(2*Scalar[p[LI[WL[1]], i]*
                   p[LI[WL[2]], -i]]^2 + Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], 
                   i]]*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])*
              \[Lambda]Q[LI[WL[2]]] - 28*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 p[LI[WL[2]], -i]]^2*(Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], 
                   i]]*\[Lambda]Q[LI[WL[1]]] + Scalar[p[LI[WL[1]], -i]*
                  p[LI[WL[1]], i]]*\[Lambda]Q[LI[WL[2]]]))))/
         (4*m[LI[WL[1]]]^2*m[LI[WL[2]]]^2)))/r[LI[WL[1]], LI[WL[2]]]^6))


==> anc/Hamiltonian-DT.m <==
(* ::Package:: *)

(*
======================================================================
Renormalizing Love: Tidal effects at the third post-Newtonian order
======================================================================
Authors
M. K. Mandal, P. Mastrolia, H. O. Silva, R. Patil, J. Steinhoff
======================================================================

This file contains the analytic expressions of the Hamiltonian as 
reported in equation (5.4). 

The vectors and tensors in the following expression are defined 
according to the Mathematica package EFTofPNG (arXiv:1705.06309).
i.e. 
WL head is used to notify the compact object label and 
DT head is used to notify the order of time dervative action on the quantity.

The quantities in the following expression are defined as follows,
1/cInv : velocity of light
G : Newton's constant
NQ : order of tidal variables appearing in the expression
_m : mass of the compact object
_x : position of the compact object
_p : linear momentum of the compact object
_n : seperation between the 1st and 2nd compact object (x1 - x2)/r
_r : seperation between the 1st and 2nd compact object (r = |x1 - x2|)
_Q : Quadrupole tensor of the compact object
_SQ : Quadrupole spin tensor of the compact object
_MQ : Quadrupole mass tensor of the compact object
_\[Kappa]Q : post-adiabatic Love number
R : arbitrary length

In order to obtain the Hamiltonian at different orders one has to select the coeficient of the cInv and/or NQ.
*)


- (G*m[LI[WL[1]]]*m[LI[WL[2]]])/
  r[LI[WL[1]], LI[WL[2]]] + Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]/
  (2*m[LI[WL[1]]]) + Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]/
  (2*m[LI[WL[2]]]) + NQ*(MQ[LI[WL[1]], LI[DT[0]]] + 
   MQ[LI[WL[2]], LI[DT[0]]] + 
   (G*((-3*m[LI[WL[2]]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
          n[LI[WL[1]], LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]])/2 - 
      (3*m[LI[WL[1]]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
          n[LI[WL[1]], LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]])/2))/
    r[LI[WL[1]], LI[WL[2]]]^3) + 
 cInv^2*((G^2*((m[LI[WL[1]]]^2*m[LI[WL[2]]])/2 + 
      (m[LI[WL[1]]]*m[LI[WL[2]]]^2)/2))/r[LI[WL[1]], LI[WL[2]]]^2 - 
   Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2/(8*m[LI[WL[1]]]^3) - 
   Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2/(8*m[LI[WL[2]]]^3) + 
   (G*((-3*m[LI[WL[2]]]*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]])/
       (2*m[LI[WL[1]]]) + 
      (Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]] + 
        7*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]])/2 - 
      (3*m[LI[WL[1]]]*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])/
       (2*m[LI[WL[2]]])))/r[LI[WL[1]], LI[WL[2]]] + 
   NQ*(-1/2*(MQ[LI[WL[1]], LI[DT[0]]]*Scalar[p[LI[WL[1]], -i]*
          p[LI[WL[1]], i]])/m[LI[WL[1]]]^2 - 
     (MQ[LI[WL[2]], LI[DT[0]]]*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])/
      (2*m[LI[WL[2]]]^2) + 
     (G^2*(6*m[LI[WL[2]]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           n[LI[WL[1]], LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
        6*m[LI[WL[1]]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           n[LI[WL[1]], LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]] + 
        (15*m[LI[WL[1]]]*m[LI[WL[2]]]*(Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             n[LI[WL[1]], LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
             Q[LI[WL[2]], LI[DT[0]], -i, -i1]]))/4))/
      r[LI[WL[1]], LI[WL[2]]]^4 + 
     G*((-(m[LI[WL[2]]]*MQ[LI[WL[1]], LI[DT[0]]]) - m[LI[WL[1]]]*
          MQ[LI[WL[2]], LI[DT[0]]])/r[LI[WL[1]], LI[WL[2]]] + 
       ((-3*m[LI[WL[2]]]*(3*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*Q[
                LI[WL[1]], LI[DT[0]], -i, -i1]] - 
            6*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*Q[LI[WL[1]], 
                LI[DT[0]], -i, -i1]] + 2*Scalar[p[LI[WL[1]], i]*p[LI[WL[1]], 
                i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]]))/(4*m[LI[WL[1]]]^2) + 
         (3*(8*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*Q[
                LI[WL[1]], LI[DT[0]], -i, -i1]] - 
            4*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*Q[LI[WL[1]], 
                LI[DT[0]], -i, -i1]] - 8*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[
                LI[WL[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[
                LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
            4*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], 
                -i, -i1]] + 5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], 
                 -i]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], 
                LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]] - 
            4*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*Q[
                LI[WL[2]], LI[DT[0]], -i, -i1]] + 
            4*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*Q[LI[WL[2]], 
                LI[DT[0]], -i, -i1]] - 2*Scalar[p[LI[WL[1]], i]*p[LI[WL[1]], 
                i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]]))/(4*m[LI[WL[1]]]) + 
         (3*(5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*Q[
                LI[WL[1]], LI[DT[0]], -i, -i1]] + 
            4*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
             (Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
                Q[LI[WL[1]], LI[DT[0]], -i, -i1]] - 2*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*Q[LI[WL[2]], 
                  LI[DT[0]], -i, -i1]]) - 2*(2*Scalar[p[LI[WL[2]], -i]*
                 p[LI[WL[2]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 n[LI[WL[1]], LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, 
                  -i1]] + Scalar[p[LI[WL[2]], i]*p[LI[WL[2]], i1]*
                Q[LI[WL[1]], LI[DT[0]], -i, -i1]] - 4*Scalar[p[LI[WL[1]], i]*
                 p[LI[WL[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 n[LI[WL[1]], LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, 
                  -i1]] + 2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], 
                  -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
                 Q[LI[WL[2]], LI[DT[0]], -i, -i1]] - 2*Scalar[p[LI[WL[1]], i]*
                 p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]])))/
          (4*m[LI[WL[2]]]) - (3*m[LI[WL[1]]]*
           (3*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*Q[
                LI[WL[2]], LI[DT[0]], -i, -i1]] - 
            6*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], 
                LI[DT[0]], -i, -i1]] + 2*Scalar[p[LI[WL[2]], i]*p[LI[WL[2]], 
                i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]]))/(4*m[LI[WL[2]]]^2))/
        r[LI[WL[1]], LI[WL[2]]]^3 + 
       ((3*m[LI[WL[2]]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
             SQ[LI[WL[1]], LI[DT[0]], -i, -i1]])/(2*m[LI[WL[1]]]) - 
         2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
            SQ[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
         2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
            SQ[LI[WL[2]], LI[DT[0]], -i, -i1]] - 
         (3*m[LI[WL[1]]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
             SQ[LI[WL[2]], LI[DT[0]], -i, -i1]])/(2*m[LI[WL[2]]]))/
        r[LI[WL[1]], LI[WL[2]]]^2))) + 
 cInv^4*((G^3*(-1/2*(m[LI[WL[1]]]^3*m[LI[WL[2]]]) - 
      (5*m[LI[WL[1]]]^2*m[LI[WL[2]]]^2)/4 - (m[LI[WL[1]]]*m[LI[WL[2]]]^3)/2))/
    r[LI[WL[1]], LI[WL[2]]]^3 + Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^3/
    (16*m[LI[WL[1]]]^5) + Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^3/
    (16*m[LI[WL[2]]]^5) + 
   (G^2*((m[LI[WL[2]]]^2*(-2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             p[LI[WL[1]], -i]]^2 + 11*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]))/(4*m[LI[WL[1]]]) + 
      m[LI[WL[2]]]*((17*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]])/4 - 
        7*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]) + 
      m[LI[WL[1]]]*(-7*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] + 
        (17*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])/4) + 
      (m[LI[WL[1]]]^2*(-2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^
           2 + 11*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]))/
       (4*m[LI[WL[2]]])))/r[LI[WL[1]], LI[WL[2]]]^2 + 
   (G*((5*m[LI[WL[2]]]*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2)/
       (8*m[LI[WL[1]]]^3) + (Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
        (Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]] - 
         Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]))/(2*m[LI[WL[1]]]^2) + 
      ((Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]] - 
         Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]])*
        Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])/(2*m[LI[WL[2]]]^2) + 
      (5*m[LI[WL[1]]]*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2)/
       (8*m[LI[WL[2]]]^3) + 
      (-12*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
         Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] - 
        2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2 + 
        Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
         (Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 - 
          3*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]) + 
        Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*
         (-3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 + 
          Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]))/
       (8*m[LI[WL[1]]]*m[LI[WL[2]]])))/r[LI[WL[1]], LI[WL[2]]] + 
   NQ*((3*MQ[LI[WL[1]], LI[DT[0]]]*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^
        2)/(8*m[LI[WL[1]]]^4) + (3*MQ[LI[WL[2]], LI[DT[0]]]*
       Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2)/(8*m[LI[WL[2]]]^4) + 
     (G^3*((-57*m[LI[WL[2]]]^3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            n[LI[WL[1]], LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]])/
         4 - (57*m[LI[WL[1]]]^3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            n[LI[WL[1]], LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]])/
         4 - (3*m[LI[WL[1]]]*m[LI[WL[2]]]^2*
          (483*Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
              Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
           95*Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
              Q[LI[WL[2]], LI[DT[0]], -i, -i1]]))/56 - 
        (3*m[LI[WL[1]]]^2*m[LI[WL[2]]]*(95*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              n[LI[WL[1]], LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
           483*Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
              Q[LI[WL[2]], LI[DT[0]], -i, -i1]]))/56))/
      r[LI[WL[1]], LI[WL[2]]]^5 + 
     G^2*(((m[LI[WL[2]]]^2*MQ[LI[WL[1]], LI[DT[0]]])/2 + 
         (m[LI[WL[1]]]^2*MQ[LI[WL[2]], LI[DT[0]]])/2 + 
         (3*m[LI[WL[1]]]*m[LI[WL[2]]]*(MQ[LI[WL[1]], LI[DT[0]]] + 
            MQ[LI[WL[2]], LI[DT[0]]]))/2)/r[LI[WL[1]], LI[WL[2]]]^2 + 
       ((9*m[LI[WL[2]]]^2*(3*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*Q[
                LI[WL[1]], LI[DT[0]], -i, -i1]] - 
            6*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*Q[LI[WL[1]], 
                LI[DT[0]], -i, -i1]] + 2*Scalar[p[LI[WL[1]], i]*p[LI[WL[1]], 
                i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]]))/(2*m[LI[WL[1]]]^2) + 
         (m[LI[WL[2]]]*(3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^
              2*(212*Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], 
                  LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
              93*Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], 
                  i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]]) + 
            Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
             (176*Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], 
                  i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 149*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                 Q[LI[WL[2]], LI[DT[0]], -i, -i1]]) + 
            12*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
             (15*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                 Q[LI[WL[1]], LI[DT[0]], -i, -i1]] - 75*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*Q[LI[WL[1]], 
                  LI[DT[0]], -i, -i1]] + 45*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 p[LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] - 
              59*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
                 Q[LI[WL[2]], LI[DT[0]], -i, -i1]]) + 
            4*(-159*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                 Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 84*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*Q[LI[WL[1]], 
                  LI[DT[0]], -i, -i1]] + 49*Scalar[p[LI[WL[1]], i]*
                 p[LI[WL[1]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] - 
              78*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], 
                  LI[DT[0]], -i, -i1]] + 43*Scalar[p[LI[WL[1]], i]*
                 p[LI[WL[1]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]])))/
          (16*m[LI[WL[1]]]) + (-483*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[
                LI[WL[2]], -i]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              n[LI[WL[1]], LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] - 
           346*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
              Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
           393*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
              Q[LI[WL[1]], LI[DT[0]], -i, -i1]] - 
           368*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], LI[
                DT[0]], -i, -i1]] + 168*Scalar[p[LI[WL[2]], i]*
              p[LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] - 
           483*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
              Q[LI[WL[2]], LI[DT[0]], -i, -i1]] + 
           393*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
              Q[LI[WL[2]], LI[DT[0]], -i, -i1]] - 
           346*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
              Q[LI[WL[2]], LI[DT[0]], -i, -i1]] + 
           12*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
            (61*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
                Q[LI[WL[1]], LI[DT[0]], -i, -i1]] - 
             29*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
                Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
             77*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
                Q[LI[WL[2]], LI[DT[0]], -i, -i1]]) + 
           168*Scalar[p[LI[WL[1]], i]*p[LI[WL[1]], i1]*Q[LI[WL[2]], LI[
                DT[0]], -i, -i1]] - 6*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              p[LI[WL[1]], -i]]*(179*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                p[LI[WL[2]], -i]]*(Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 n[LI[WL[1]], LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, 
                  -i1]] + Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], 
                  LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]]) - 
             2*(77*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
                  Q[LI[WL[1]], LI[DT[0]], -i, -i1]] - 29*Scalar[
                 n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*Q[LI[WL[2]], 
                   LI[DT[0]], -i, -i1]] + 61*Scalar[n[LI[WL[1]], LI[WL[2]], 
                   i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]])) - 
           368*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[
                DT[0]], -i, -i1]])/16 + (9*m[LI[WL[1]]]^2*
           (3*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*Q[
                LI[WL[2]], LI[DT[0]], -i, -i1]] - 
            6*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], 
                LI[DT[0]], -i, -i1]] + 2*Scalar[p[LI[WL[2]], i]*p[LI[WL[2]], 
                i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]]))/(2*m[LI[WL[2]]]^2) + 
         (m[LI[WL[1]]]*(Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
             (149*Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], 
                  i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 176*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                 Q[LI[WL[2]], LI[DT[0]], -i, -i1]]) + 
            3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2*
             (93*Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], 
                  i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 212*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                 Q[LI[WL[2]], LI[DT[0]], -i, -i1]]) - 
            12*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
             (59*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
                 Q[LI[WL[1]], LI[DT[0]], -i, -i1]] - 
              15*(Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
                 Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], 
                    i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]] + 
                3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
                   Q[LI[WL[2]], LI[DT[0]], -i, -i1]] - 5*Scalar[
                  n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], 
                    LI[DT[0]], -i, -i1]])) + 
            4*(43*Scalar[p[LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], 
                  LI[DT[0]], -i, -i1]] - 159*Scalar[p[LI[WL[1]], i]*
                 p[LI[WL[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 n[LI[WL[1]], LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, 
                  -i1]] + 84*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], 
                  -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
                 Q[LI[WL[2]], LI[DT[0]], -i, -i1]] - 78*Scalar[
                p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, 
                  -i1]] + 49*Scalar[p[LI[WL[2]], i]*p[LI[WL[2]], i1]*
                 Q[LI[WL[2]], LI[DT[0]], -i, -i1]])))/(16*m[LI[WL[2]]]))/
        r[LI[WL[1]], LI[WL[2]]]^4 + 
       ((-5*m[LI[WL[2]]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
             SQ[LI[WL[1]], LI[DT[0]], -i, -i1]])/m[LI[WL[1]]] + 
         m[LI[WL[2]]]*((-15*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], 
                i1]*SQ[LI[WL[1]], LI[DT[0]], -i, -i1]])/2 + 
           (23*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*SQ[
                LI[WL[1]], LI[DT[0]], -i, -i1]])/4 - 
           7*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
              SQ[LI[WL[2]], LI[DT[0]], -i, -i1]]) + 
         (5*m[LI[WL[1]]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
             SQ[LI[WL[2]], LI[DT[0]], -i, -i1]])/m[LI[WL[2]]] + 
         m[LI[WL[1]]]*(7*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
              SQ[LI[WL[1]], LI[DT[0]], -i, -i1]] - 
           (23*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*SQ[
                LI[WL[2]], LI[DT[0]], -i, -i1]])/4 + 
           (15*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*SQ[
                LI[WL[2]], LI[DT[0]], -i, -i1]])/2))/r[LI[WL[1]], LI[WL[2]]]^
         3) + G*(((3*m[LI[WL[2]]]*MQ[LI[WL[1]], LI[DT[0]]]*
           Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]])/(2*m[LI[WL[1]]]^2) + 
         (MQ[LI[WL[2]], LI[DT[0]]]*(Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                p[LI[WL[1]], -i]]^2 - 4*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], 
                 i]]) + MQ[LI[WL[1]], LI[DT[0]]]*
            (-(Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]) + 
             Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]))/(2*m[LI[WL[1]]]) + 
         (MQ[LI[WL[2]], LI[DT[0]]]*(-(Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 p[LI[WL[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 p[LI[WL[2]], -i]]) + Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], 
                -i]]) + MQ[LI[WL[1]], LI[DT[0]]]*
            (Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 - 
             4*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]))/(2*m[LI[WL[2]]]) + 
         (3*m[LI[WL[1]]]*MQ[LI[WL[2]], LI[DT[0]]]*Scalar[p[LI[WL[2]], -i]*
             p[LI[WL[2]], i]])/(2*m[LI[WL[2]]]^2))/r[LI[WL[1]], LI[WL[2]]] + 
       ((3*m[LI[WL[2]]]*(5*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*Q[
                LI[WL[1]], LI[DT[0]], -i, -i1]] - 
            2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*
             Scalar[p[LI[WL[1]], i]*p[LI[WL[1]], i1]*Q[LI[WL[1]], LI[DT[0]], 
                -i, -i1]] + Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
             (-10*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*Q[LI[WL[1]], 
                  LI[DT[0]], -i, -i1]] + 4*Scalar[p[LI[WL[1]], i]*
                 p[LI[WL[1]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]])))/
          (16*m[LI[WL[1]]]^4) + 
         (3*(8*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
             Scalar[p[LI[WL[1]], i]*p[LI[WL[1]], i1]*Q[LI[WL[1]], LI[DT[0]], 
                -i, -i1]] - 8*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], 
                -i]]*(2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*Q[LI[WL[1]], 
                  LI[DT[0]], -i, -i1]] + Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 p[LI[WL[2]], -i]]*Scalar[p[LI[WL[1]], i]*p[LI[WL[1]], i1]*
                 Q[LI[WL[1]], LI[DT[0]], -i, -i1]]) - 
            35*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^4*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*Q[
                LI[WL[2]], LI[DT[0]], -i, -i1]] + 
            8*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
             (Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*Q[LI[WL[1]], 
                  LI[DT[0]], -i, -i1]] - Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], 
                 i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
              5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                 Q[LI[WL[2]], LI[DT[0]], -i, -i1]]) - 
            40*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^3*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*Q[LI[WL[2]], 
                LI[DT[0]], -i, -i1]] + 4*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                p[LI[WL[1]], -i]]^2*(4*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], 
                  i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 5*Scalar[
                p[LI[WL[1]], i]*p[LI[WL[1]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, 
                  -i1]])))/(16*m[LI[WL[1]]]^3) + 
         (3*(-8*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*Q[
                LI[WL[1]], LI[DT[0]], -i, -i1]] - 
            30*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*Q[LI[WL[1]], 
                LI[DT[0]], -i, -i1]] + 8*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[
                LI[WL[1]], -i]]*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*Q[LI[WL[1]], 
                LI[DT[0]], -i, -i1]] + 10*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                p[LI[WL[2]], -i]]^2*Scalar[p[LI[WL[1]], i]*p[LI[WL[1]], i1]*Q[
                LI[WL[1]], LI[DT[0]], -i, -i1]] - 
            4*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
             Scalar[p[LI[WL[1]], i]*p[LI[WL[1]], i1]*Q[LI[WL[1]], LI[DT[0]], 
                -i, -i1]] + 4*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], 
                -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
             Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], 
                -i, -i1]] - 8*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], 
                 -i]]^2*Scalar[p[LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], 
                LI[DT[0]], -i, -i1]] + 4*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], 
                -i]]*(Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
               Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
                 Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 4*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], 
                  LI[DT[0]], -i, -i1]] - Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], 
                 i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] - 
              10*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                 Q[LI[WL[2]], LI[DT[0]], -i, -i1]]) + 
            40*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*Q[LI[WL[2]], 
                LI[DT[0]], -i, -i1]] + 20*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                p[LI[WL[1]], -i]]^3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[
                LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]] - 
            20*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*
             Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], 
                -i, -i1]] + Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
             (15*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                 Q[LI[WL[1]], LI[DT[0]], -i, -i1]] - 4*Scalar[
                p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*Scalar[n[LI[WL[1]], 
                  LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*Q[LI[WL[1]], 
                  LI[DT[0]], -i, -i1]] + 2*Scalar[p[LI[WL[2]], i]*
                 p[LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
              8*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                 Q[LI[WL[2]], LI[DT[0]], -i, -i1]] - 4*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*(Scalar[
                 n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], 
                   LI[DT[0]], -i, -i1]] + 2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                   p[LI[WL[1]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]]) - 
              4*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], 
                  LI[DT[0]], -i, -i1]] + 4*Scalar[p[LI[WL[1]], i]*
                 p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]])))/
          (8*m[LI[WL[1]]]^2*m[LI[WL[2]]]) + 
         (3*(20*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^3*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*Q[LI[WL[1]], 
                LI[DT[0]], -i, -i1]] - 8*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[
                LI[WL[1]], -i]]*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], 
                LI[DT[0]], -i, -i1]] + 4*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], 
                i]]*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], 
                LI[DT[0]], -i, -i1]] - 8*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], 
                 -i]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], 
                LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]] + 
            15*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*
             Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*Q[
                LI[WL[2]], LI[DT[0]], -i, -i1]] - 
            4*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
             Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*Q[
                LI[WL[2]], LI[DT[0]], -i, -i1]] - 
            4*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
             Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*Q[LI[WL[2]], 
                LI[DT[0]], -i, -i1]] + 2*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], 
                i]]*Scalar[p[LI[WL[1]], i]*p[LI[WL[1]], i1]*Q[LI[WL[2]], 
                LI[DT[0]], -i, -i1]] - 4*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                p[LI[WL[2]], -i]]^2*(10*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], 
                  -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], 
                  LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] - 
              10*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], 
                  LI[DT[0]], -i, -i1]] + 5*Scalar[p[LI[WL[1]], i]*
                 p[LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
              2*Scalar[p[LI[WL[1]], i]*p[LI[WL[1]], i1]*Q[LI[WL[2]], 
                  LI[DT[0]], -i, -i1]]) + 4*Scalar[p[LI[WL[1]], i]*p[
                LI[WL[2]], -i]]*(2*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
               Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                 Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], 
                  LI[DT[0]], -i, -i1]] - Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], 
                 i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]]) + 
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
             (-4*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*Q[LI[WL[1]], 
                  LI[DT[0]], -i, -i1]] + 16*Scalar[p[LI[WL[1]], i]*
                 p[LI[WL[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 p[LI[WL[1]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]] - 
              30*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], 
                  LI[DT[0]], -i, -i1]] + 8*Scalar[p[LI[WL[1]], -i]*
                 p[LI[WL[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]] + 
              4*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*Scalar[
                p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, 
                  -i1]]) + 10*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], 
                 -i]]^2*Scalar[p[LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], 
                LI[DT[0]], -i, -i1]] - 4*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], 
                i]]*Scalar[p[LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], 
                LI[DT[0]], -i, -i1]]))/(8*m[LI[WL[1]]]*m[LI[WL[2]]]^2) + 
         (3*m[LI[WL[1]]]*(5*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*Q[
                LI[WL[2]], LI[DT[0]], -i, -i1]] - 
            2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2*
             Scalar[p[LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], 
                -i, -i1]] + Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
             (-10*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], 
                  LI[DT[0]], -i, -i1]] + 4*Scalar[p[LI[WL[2]], i]*
                 p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]])))/
          (16*m[LI[WL[2]]]^4) - 
         (3*(35*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^4*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*Q[
                LI[WL[1]], LI[DT[0]], -i, -i1]] + 
            40*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^3*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], 
                LI[DT[0]], -i, -i1]] - 4*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                p[LI[WL[2]], -i]]^2*(10*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], 
                  i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], 
                  LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
              5*Scalar[p[LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], 
                  LI[DT[0]], -i, -i1]] + 4*Scalar[p[LI[WL[1]], i]*
                 p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]]) + 
            8*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
             (2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], 
                  LI[DT[0]], -i, -i1]] + Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 p[LI[WL[1]], -i]]*Scalar[p[LI[WL[2]], i]*p[LI[WL[2]], i1]*
                 Q[LI[WL[2]], LI[DT[0]], -i, -i1]]) - 
            8*(Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*Scalar[
                p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*Scalar[n[LI[WL[1]], 
                  LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, 
                  -i1]] - Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*Scalar[
                p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, 
                  -i1]] + Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*Scalar[
                p[LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, 
                  -i1]])))/(16*m[LI[WL[2]]]^3))/r[LI[WL[1]], LI[WL[2]]]^3 + 
       ((-5*m[LI[WL[2]]]*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
             SQ[LI[WL[1]], LI[DT[0]], -i, -i1]])/(8*m[LI[WL[1]]]^3) + 
         (-(Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*Scalar[n[LI[WL[1]], 
                LI[WL[2]], i]*p[LI[WL[1]], i1]*SQ[LI[WL[1]], LI[DT[0]], -i, 
                -i1]]) - Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
            Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*SQ[LI[WL[1]], LI[DT[0]], 
               -i, -i1]] - 3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], 
                -i]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
              SQ[LI[WL[2]], LI[DT[0]], -i, -i1]] + 
           Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
              SQ[LI[WL[2]], LI[DT[0]], -i, -i1]])/m[LI[WL[1]]]^2 + 
         (5*m[LI[WL[1]]]*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
             SQ[LI[WL[2]], LI[DT[0]], -i, -i1]])/(8*m[LI[WL[2]]]^3) + 
         (-9*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
              SQ[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
           4*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
              SQ[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
           8*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
              SQ[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
           2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
            Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*SQ[LI[WL[1]], LI[DT[0]], 
               -i, -i1]] - 8*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
              SQ[LI[WL[2]], LI[DT[0]], -i, -i1]] + 
           9*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
              SQ[LI[WL[2]], LI[DT[0]], -i, -i1]] - 
           4*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
              SQ[LI[WL[2]], LI[DT[0]], -i, -i1]] + 
           2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
            Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*SQ[LI[WL[2]], LI[DT[0]], 
               -i, -i1]])/(4*m[LI[WL[1]]]*m[LI[WL[2]]]) + 
         (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
              SQ[LI[WL[1]], LI[DT[0]], -i, -i1]] - 
           Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
              SQ[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
           Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
              SQ[LI[WL[2]], LI[DT[0]], -i, -i1]] - 
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
            Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*SQ[LI[WL[2]], LI[DT[0]], 
               -i, -i1]])/m[LI[WL[2]]]^2)/r[LI[WL[1]], LI[WL[2]]]^2))) + 
 cInv^6*((G^4*((11*m[LI[WL[1]]]^4*m[LI[WL[2]]])/8 + 
      (283/36 - Pi^2)*m[LI[WL[1]]]^3*m[LI[WL[2]]]^2 + 
      (283/36 - Pi^2)*m[LI[WL[1]]]^2*m[LI[WL[2]]]^3 + 
      (11*m[LI[WL[1]]]*m[LI[WL[2]]]^4)/8))/r[LI[WL[1]], LI[WL[2]]]^4 - 
   (5*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^4)/(128*m[LI[WL[1]]]^7) - 
   (5*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^4)/(128*m[LI[WL[2]]]^7) + 
   (G^3*((3*m[LI[WL[2]]]^3*(6*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             p[LI[WL[1]], -i]]^2 - 7*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]))/(4*m[LI[WL[1]]]) + 
      (m[LI[WL[2]]]^2*(-9*(-16 + 69*Pi^2)*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             p[LI[WL[1]], -i]]^2 + 3*(-1520 + 69*Pi^2)*
          Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]] + 
         2400*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]] + 
         7648*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]))/576 + 
      (m[LI[WL[1]]]*m[LI[WL[2]]]*
        (312*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2 - 
         3752*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]] + 
         27*(216 + 23*Pi^2)*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            p[LI[WL[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            p[LI[WL[2]], -i]] + 312*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             p[LI[WL[2]], -i]]^2 + 2040*Scalar[p[LI[WL[1]], i]*
            p[LI[WL[2]], -i]] - 207*Pi^2*Scalar[p[LI[WL[1]], i]*
            p[LI[WL[2]], -i]] - 3752*Scalar[p[LI[WL[2]], -i]*
            p[LI[WL[2]], i]]))/288 + 
      (3*m[LI[WL[1]]]^3*(6*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             p[LI[WL[2]], -i]]^2 - 7*Scalar[p[LI[WL[2]], -i]*
            p[LI[WL[2]], i]]))/(4*m[LI[WL[2]]]) + 
      (m[LI[WL[1]]]^2*(2400*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            p[LI[WL[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            p[LI[WL[2]], -i]] - 9*(-16 + 69*Pi^2)*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 + 
         7648*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] - 
         4560*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]] + 
         207*Pi^2*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]))/576))/
    r[LI[WL[1]], LI[WL[2]]]^3 + 
   (G*((-7*m[LI[WL[2]]]*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^3)/
       (16*m[LI[WL[1]]]^5) + (Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2*
        (-(Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]) + 
         Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]))/(2*m[LI[WL[1]]]^4) + 
      ((-(Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]) + 
         Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]])*
        Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2)/(2*m[LI[WL[2]]]^4) - 
      (7*m[LI[WL[1]]]*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^3)/
       (16*m[LI[WL[2]]]^5) + (Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
        (20*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
          Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] - 
         2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2 + 
         Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          (Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 - 
           2*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]) + 
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*
          (-3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 + 
           Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])))/
       (16*m[LI[WL[1]]]^3*m[LI[WL[2]]]) + 
      (Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
        (20*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
          Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] - 
         2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2 + 
         Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          (Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 - 
           2*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]) + 
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*
          (-3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 + 
           Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])))/
       (16*m[LI[WL[1]]]*m[LI[WL[2]]]^3) + 
      (-2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^3 + 
        5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*
         Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
         (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 - 
          Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]) + 
        Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
         Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
         (-5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 + 
          13*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]) + 
        Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^3*
         (5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^3 - 
          3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
           Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]) - 
        Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
         (10*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2 + 
          Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
           (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 + 
            5*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])))/
       (16*m[LI[WL[1]]]^2*m[LI[WL[2]]]^2)))/r[LI[WL[1]], LI[WL[2]]] + 
   (G^2*((m[LI[WL[2]]]^2*(4*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             p[LI[WL[1]], -i]]^2 - 29*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]])*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]])/
       (16*m[LI[WL[1]]]^3) + 
      (m[LI[WL[2]]]*(2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^
           4 - (3*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2)/2 + 
         (4*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^3*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]])/3 - 
         5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
          Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]] + 
         2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*
          (Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]] + 
           3*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]])))/m[LI[WL[1]]]^2 + 
      (m[LI[WL[1]]]^2*(4*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^
           2 - 29*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])*
        Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])/(16*m[LI[WL[2]]]^3) + 
      (-80*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^3*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]] - 
        69*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2 + 
        6*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
         (35*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]] + 
          61*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]) + 
        3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*
         (4*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 - 
          106*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] - 
          125*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]) + 
        3*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
         (13*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 - 
          22*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] + 
          70*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]))/(24*m[LI[WL[1]]]) + 
      (m[LI[WL[1]]]*(2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^
           4 - (3*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2)/2 + 
         2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2*
          (3*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] + 
           Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]) + 
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
          ((4*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^3)/3 - 
           5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
            Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])))/m[LI[WL[2]]]^2 + 
      (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*
         (4*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 + 
          13*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]) + 
        2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
         (-40*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 + 
          183*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] + 
          105*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]) - 
        3*(5*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
           (25*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 - 
            14*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]) + 
          Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
           (106*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 + 
            23*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] + 
            22*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])))/
       (24*m[LI[WL[2]]])))/r[LI[WL[1]], LI[WL[2]]]^2 + 
   NQ*((-5*MQ[LI[WL[1]], LI[DT[0]]]*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^
        3)/(16*m[LI[WL[1]]]^6) - (5*MQ[LI[WL[2]], LI[DT[0]]]*
       Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^3)/(16*m[LI[WL[2]]]^6) + 
     G^2*(((m[LI[WL[2]]]^2*MQ[LI[WL[1]], LI[DT[0]]]*
           (2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2 - 
            11*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]))/
          (4*m[LI[WL[1]]]^2) + (m[LI[WL[2]]]*(MQ[LI[WL[2]], LI[DT[0]]]*
             (31*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2 + 
              49*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]) + 
            2*MQ[LI[WL[1]], LI[DT[0]]]*(34*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                  p[LI[WL[1]], -i]]^2 - 17*Scalar[p[LI[WL[1]], -i]*
                 p[LI[WL[1]], i]] + 16*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 p[LI[WL[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 p[LI[WL[2]], -i]] - 8*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], 
                  -i]])))/(8*m[LI[WL[1]]]) + 
         (-(MQ[LI[WL[2]], LI[DT[0]]]*(11*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                  p[LI[WL[1]], -i]]^2 - 26*Scalar[p[LI[WL[1]], -i]*
                 p[LI[WL[1]], i]] + 48*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 p[LI[WL[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 p[LI[WL[2]], -i]] + 15*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], 
                  -i]])) - MQ[LI[WL[1]], LI[DT[0]]]*
            (48*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]] + 
             11*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 + 
             15*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] - 
             26*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]))/4 + 
         (m[LI[WL[1]]]^2*MQ[LI[WL[2]], LI[DT[0]]]*
           (2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 - 
            11*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]))/
          (4*m[LI[WL[2]]]^2) + (m[LI[WL[1]]]*(2*MQ[LI[WL[2]], LI[DT[0]]]*
             (16*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]] + 
              34*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 - 
              8*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] - 17*Scalar[
                p[LI[WL[2]], -i]*p[LI[WL[2]], i]]) + MQ[LI[WL[1]], LI[DT[0]]]*
             (31*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 + 
              49*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])))/
          (8*m[LI[WL[2]]]))/r[LI[WL[1]], LI[WL[2]]]^2 + 
       ((m[LI[WL[2]]]^2*((-15*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                Q[LI[WL[1]], LI[DT[0]], -i, -i1]])/2 + 
            3*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
             (5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*Q[LI[WL[1]], 
                  LI[DT[0]], -i, -i1]] - 2*Scalar[p[LI[WL[1]], i]*
                 p[LI[WL[1]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]]) + 
            3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*
             Scalar[p[LI[WL[1]], i]*p[LI[WL[1]], i1]*Q[LI[WL[1]], LI[DT[0]], 
                -i, -i1]]))/m[LI[WL[1]]]^4 + 
         (m[LI[WL[2]]]*(-264*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
             Scalar[p[LI[WL[1]], i]*p[LI[WL[1]], i1]*Q[LI[WL[1]], LI[DT[0]], 
                -i, -i1]] + Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], 
                 -i]]^4*(2528*Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], 
                  LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] - 
              489*Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], 
                  i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]]) - 
            Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2*
             (40*Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], 
                  i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 101*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                 Q[LI[WL[2]], LI[DT[0]], -i, -i1]]) - 
            8*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^3*
             (823*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
                 Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 30*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*Q[LI[WL[2]], 
                  LI[DT[0]], -i, -i1]]) + 2*Scalar[n[LI[WL[1]], LI[WL[2]], 
                i]*p[LI[WL[1]], -i]]*(6*(53*Scalar[p[LI[WL[1]], i]*
                   p[LI[WL[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                   p[LI[WL[1]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
                50*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
                 Scalar[p[LI[WL[1]], i]*p[LI[WL[1]], i1]*Q[LI[WL[1]], 
                    LI[DT[0]], -i, -i1]]) + Scalar[p[LI[WL[1]], -i]*
                 p[LI[WL[1]], i]]*(135*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                   p[LI[WL[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                   n[LI[WL[1]], LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, 
                    -i1]] + 969*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                   p[LI[WL[1]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] - 
                15*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
                   Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 410*Scalar[
                  n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*Q[LI[WL[2]], 
                    LI[DT[0]], -i, -i1]])) - 
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*
             (3*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*(
                128*Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], 
                    i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
                93*Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], 
                    i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]]) + 
              2*(576*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
                 Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
                   Q[LI[WL[1]], LI[DT[0]], -i, -i1]] - 1467*Scalar[
                  p[LI[WL[1]], i]*p[LI[WL[1]], i1]*Q[LI[WL[1]], LI[DT[0]], 
                    -i, -i1]] + 282*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*
                   Q[LI[WL[1]], LI[DT[0]], -i, -i1]] - 517*Scalar[
                  p[LI[WL[1]], i]*p[LI[WL[1]], i1]*Q[LI[WL[2]], LI[DT[0]], 
                    -i, -i1]])) + 2*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
             (24*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                 Q[LI[WL[1]], LI[DT[0]], -i, -i1]] - 60*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*Q[LI[WL[1]], 
                  LI[DT[0]], -i, -i1]] - 256*Scalar[p[LI[WL[1]], i]*
                 p[LI[WL[1]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
              144*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], 
                  LI[DT[0]], -i, -i1]] - 209*Scalar[p[LI[WL[1]], i]*
                 p[LI[WL[1]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]])))/
          (32*m[LI[WL[1]]]^3) + (996*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^
             2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
              Q[LI[WL[1]], LI[DT[0]], -i, -i1]] - 
           756*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
            Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
              Q[LI[WL[1]], LI[DT[0]], -i, -i1]] - 
           1266*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2*
            Scalar[p[LI[WL[1]], i]*p[LI[WL[1]], i1]*Q[LI[WL[1]], LI[DT[0]], 
               -i, -i1]] + 300*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
            Scalar[p[LI[WL[1]], i]*p[LI[WL[1]], i1]*Q[LI[WL[1]], LI[DT[0]], 
               -i, -i1]] + 390*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
            Scalar[p[LI[WL[1]], i]*p[LI[WL[1]], i1]*Q[LI[WL[1]], LI[DT[0]], 
               -i, -i1]] + 504*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
            Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], 
               -i, -i1]] + 2620*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[
                LI[WL[1]], -i]]^4*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              n[LI[WL[1]], LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]] + 
           414*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
              Q[LI[WL[2]], LI[DT[0]], -i, -i1]] + 
           836*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
            Scalar[p[LI[WL[1]], i]*p[LI[WL[1]], i1]*Q[LI[WL[2]], LI[DT[0]], 
               -i, -i1]] - 8*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], 
                -i]]^3*(-982*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], 
                 i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
              (1264*Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], 
                   i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 171*
                Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                  Q[LI[WL[2]], LI[DT[0]], -i, -i1]]) - 
             373*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
                Q[LI[WL[2]], LI[DT[0]], -i, -i1]] - 
             15*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
                Q[LI[WL[2]], LI[DT[0]], -i, -i1]]) + 
           2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
            (2328*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
                Q[LI[WL[1]], LI[DT[0]], -i, -i1]] - 
             462*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
                Q[LI[WL[1]], LI[DT[0]], -i, -i1]] - 2*Scalar[p[LI[WL[1]], i]*
                p[LI[WL[2]], -i]]*(342*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                  p[LI[WL[1]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 381*
                Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
                  Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 410*Scalar[
                 n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*Q[LI[WL[2]], 
                   LI[DT[0]], -i, -i1]]) - 6*Scalar[n[LI[WL[1]], LI[WL[2]], 
                 i]*p[LI[WL[2]], -i]]*(117*Scalar[p[LI[WL[1]], i]*
                  p[LI[WL[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                  n[LI[WL[1]], LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, 
                   -i1]] + 374*Scalar[p[LI[WL[1]], i]*p[LI[WL[1]], i1]*
                  Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 83*Scalar[
                 p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, 
                   -i1]] + 435*Scalar[p[LI[WL[1]], i]*p[LI[WL[1]], i1]*
                  Q[LI[WL[2]], LI[DT[0]], -i, -i1]]) + 
             Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
              (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
                (Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], 
                    i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] - 
                 170*Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], 
                     LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]]) - 2*
                (425*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
                    Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 102*Scalar[
                   n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*Q[LI[WL[2]], 
                     LI[DT[0]], -i, -i1]] + 10*Scalar[n[LI[WL[1]], LI[WL[2]], 
                     i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, 
                     -i1]]))) + Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
            (-1833*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
             543*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
             1072*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], 
                 LI[DT[0]], -i, -i1]] - 96*Scalar[p[LI[WL[2]], i]*
                p[LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] - 
             2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
              (125*Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], 
                   i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 19*Scalar[
                 n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                  Q[LI[WL[2]], LI[DT[0]], -i, -i1]]) - 
             4*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
              (346*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
                  Q[LI[WL[1]], LI[DT[0]], -i, -i1]] - 9*Scalar[
                 n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], 
                   LI[DT[0]], -i, -i1]] + 239*Scalar[n[LI[WL[1]], LI[WL[2]], 
                   i]*p[LI[WL[1]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]]) + 
             198*Scalar[p[LI[WL[1]], i]*p[LI[WL[1]], i1]*Q[LI[WL[2]], 
                 LI[DT[0]], -i, -i1]] + 420*Scalar[p[LI[WL[1]], i]*
                p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]]) - 
           2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*
            (30*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                Q[LI[WL[1]], LI[DT[0]], -i, -i1]] - 
             30*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
             3378*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], 
                 LI[DT[0]], -i, -i1]] - 264*Scalar[p[LI[WL[2]], i]*
                p[LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
             21*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
              (12*Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], 
                   i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] - 19*Scalar[
                 n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                  Q[LI[WL[2]], LI[DT[0]], -i, -i1]]) + 
             1785*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                Q[LI[WL[2]], LI[DT[0]], -i, -i1]] - 
             6*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
              (1441*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
                  Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 127*Scalar[
                 n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], 
                   LI[DT[0]], -i, -i1]] + 881*Scalar[n[LI[WL[1]], LI[WL[2]], 
                   i]*p[LI[WL[1]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]]) + 
             717*Scalar[p[LI[WL[1]], i]*p[LI[WL[1]], i1]*Q[LI[WL[2]], 
                 LI[DT[0]], -i, -i1]] + 974*Scalar[p[LI[WL[1]], i]*
                p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]]))/
          (32*m[LI[WL[1]]]^2) + (m[LI[WL[1]]]^2*
           ((-15*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                Q[LI[WL[2]], LI[DT[0]], -i, -i1]])/2 + 
            3*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
             (5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], 
                  LI[DT[0]], -i, -i1]] - 2*Scalar[p[LI[WL[2]], i]*
                 p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]]) + 
            3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2*
             Scalar[p[LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], 
                -i, -i1]]))/m[LI[WL[2]]]^4 + 
         (-4*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^3*
            (322*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                Q[LI[WL[2]], LI[DT[0]], -i, -i1]] + 
             725*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
                Q[LI[WL[2]], LI[DT[0]], -i, -i1]]) + 
           2*(-1450*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^3*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
                Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
             115*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2*
              (Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                 Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                 Q[LI[WL[2]], LI[DT[0]], -i, -i1]]) + 
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
              (354*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*Scalar[
                 n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*Q[LI[WL[1]], 
                   LI[DT[0]], -i, -i1]] + Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], 
                   -i]]*(382*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], 
                     i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
                 300*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
                    Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 932*Scalar[
                   n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*Q[LI[WL[2]], 
                     LI[DT[0]], -i, -i1]])) + Scalar[p[LI[WL[2]], -i]*
                p[LI[WL[2]], i]]*(11*Scalar[p[LI[WL[1]], i]*p[LI[WL[1]], i1]*
                  Q[LI[WL[1]], LI[DT[0]], -i, -i1]] - 306*Scalar[
                 p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, 
                   -i1]] - 280*Scalar[p[LI[WL[1]], i]*p[LI[WL[1]], i1]*
                  Q[LI[WL[2]], LI[DT[0]], -i, -i1]]) + 
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2*
              (2904*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*Scalar[
                 n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                  Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 457*Scalar[
                 p[LI[WL[1]], i]*p[LI[WL[1]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, 
                   -i1]] + 1350*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*
                  Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 1908*Scalar[
                 p[LI[WL[1]], i]*p[LI[WL[1]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, 
                   -i1]]) - 4*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
              (219*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*Scalar[
                 n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                  Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 145*Scalar[
                 p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, 
                   -i1]] + 27*Scalar[p[LI[WL[2]], i]*p[LI[WL[2]], i1]*
                  Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 27*Scalar[
                 p[LI[WL[1]], i]*p[LI[WL[1]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, 
                   -i1]] + 145*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*
                  Q[LI[WL[2]], LI[DT[0]], -i, -i1]])) + 
           2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
            (-644*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^3*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
             932*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
                Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
             300*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
                Q[LI[WL[2]], LI[DT[0]], -i, -i1]] + Scalar[p[LI[WL[2]], -i]*
                p[LI[WL[2]], i]]*(105*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                  p[LI[WL[1]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 597*
                Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
                  Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 722*Scalar[
                 n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*Q[LI[WL[2]], 
                   LI[DT[0]], -i, -i1]]) - 3*Scalar[n[LI[WL[1]], LI[WL[2]], 
                  i]*p[LI[WL[2]], -i]]^2*(1643*Scalar[n[LI[WL[1]], LI[WL[2]], 
                   i]*p[LI[WL[1]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
               953*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
                  Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 3234*Scalar[
                 n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*Q[LI[WL[2]], 
                   LI[DT[0]], -i, -i1]]) + 354*Scalar[p[LI[WL[1]], -i]*
                p[LI[WL[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]] + 
             382*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
                Q[LI[WL[2]], LI[DT[0]], -i, -i1]] + 
             6*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
              (71*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*Scalar[
                 n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                  Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 811*Scalar[
                 p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, 
                   -i1]] + 32*Scalar[p[LI[WL[2]], i]*p[LI[WL[2]], i1]*
                  Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 71*Scalar[
                 p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*Scalar[n[LI[WL[1]], 
                   LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*Q[LI[WL[2]], 
                   LI[DT[0]], -i, -i1]] + 161*Scalar[p[LI[WL[1]], i]*
                  p[LI[WL[2]], -i]]*(Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                   n[LI[WL[1]], LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, 
                    -i1]] + Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], 
                    LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]]) + 32*
                Scalar[p[LI[WL[1]], i]*p[LI[WL[1]], i1]*Q[LI[WL[2]], 
                   LI[DT[0]], -i, -i1]] + 811*Scalar[p[LI[WL[1]], i]*
                  p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]])) + 
           Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
            (217*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
              (Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                 Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                 Q[LI[WL[2]], LI[DT[0]], -i, -i1]]) + 
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2*
              (-795*Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], 
                   i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 351*
                Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                  Q[LI[WL[2]], LI[DT[0]], -i, -i1]]) + 
             2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
              (722*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
                  Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 597*Scalar[
                 n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*Q[LI[WL[2]], 
                   LI[DT[0]], -i, -i1]] + 105*Scalar[n[LI[WL[1]], LI[WL[2]], 
                   i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]]) - 
             2*(280*Scalar[p[LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], 
                   LI[DT[0]], -i, -i1]] + 876*Scalar[p[LI[WL[1]], i]*
                  p[LI[WL[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                  n[LI[WL[1]], LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, 
                   -i1]] + 306*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*
                  Q[LI[WL[2]], LI[DT[0]], -i, -i1]] - 11*Scalar[
                 p[LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, 
                   -i1]])) + Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], 
                -i]]^2*(3816*Scalar[p[LI[WL[2]], i]*p[LI[WL[2]], i1]*
                Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + Scalar[p[LI[WL[2]], -i]*
                p[LI[WL[2]], i]]*(351*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                  n[LI[WL[1]], LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, 
                   -i1]] - 795*Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], 
                   LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]]) + 
             5808*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                Q[LI[WL[2]], LI[DT[0]], -i, -i1]] + 
             9993*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2*
              (Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                 Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                 Q[LI[WL[2]], LI[DT[0]], -i, -i1]]) - 
             6*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
              (3234*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
                  Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 953*Scalar[
                 n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*Q[LI[WL[2]], 
                   LI[DT[0]], -i, -i1]] + 1643*Scalar[n[LI[WL[1]], LI[WL[2]], 
                   i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]]) + 
             2700*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], 
                 LI[DT[0]], -i, -i1]] + 914*Scalar[p[LI[WL[2]], i]*
                p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]]))/
          (32*m[LI[WL[1]]]*m[LI[WL[2]]]) + 
         (2620*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^4*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
              Q[LI[WL[1]], LI[DT[0]], -i, -i1]] - 
           38*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
            Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
              Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
           414*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
              Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
           420*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
            Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], 
               -i, -i1]] + 836*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
            Scalar[p[LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], 
               -i, -i1]] + 198*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
            Scalar[p[LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], 
               -i, -i1]] + 996*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
              Q[LI[WL[2]], LI[DT[0]], -i, -i1]] + 
           543*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
            Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
              Q[LI[WL[2]], LI[DT[0]], -i, -i1]] - 
           250*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
            Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
              Q[LI[WL[2]], LI[DT[0]], -i, -i1]] + 
           8*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^3*
            (15*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
                Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
             373*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
                Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
             982*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
                Q[LI[WL[2]], LI[DT[0]], -i, -i1]]) - 
           96*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
            Scalar[p[LI[WL[1]], i]*p[LI[WL[1]], i1]*Q[LI[WL[2]], LI[DT[0]], 
               -i, -i1]] - 4*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              p[LI[WL[2]], -i]]*(Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
              (10*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
                  Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 102*Scalar[
                 n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], 
                   LI[DT[0]], -i, -i1]] + 425*Scalar[n[LI[WL[1]], LI[WL[2]], 
                   i]*p[LI[WL[1]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]]) + 
             231*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
                Q[LI[WL[2]], LI[DT[0]], -i, -i1]] + Scalar[p[LI[WL[1]], i]*
                p[LI[WL[2]], -i]]*(410*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                  p[LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 381*
                Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
                  Q[LI[WL[2]], LI[DT[0]], -i, -i1]] + 342*Scalar[
                 n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], 
                   LI[DT[0]], -i, -i1]])) + 
           2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2*
            (-1785*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                Q[LI[WL[1]], LI[DT[0]], -i, -i1]] - 
             974*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], 
                 LI[DT[0]], -i, -i1]] - 717*Scalar[p[LI[WL[2]], i]*
                p[LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
             21*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
              (19*Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], 
                   i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] - 12*Scalar[
                 n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                  Q[LI[WL[2]], LI[DT[0]], -i, -i1]]) + 
             30*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                Q[LI[WL[2]], LI[DT[0]], -i, -i1]] + 
             264*Scalar[p[LI[WL[1]], i]*p[LI[WL[1]], i1]*Q[LI[WL[2]], 
                 LI[DT[0]], -i, -i1]] - 3378*Scalar[p[LI[WL[1]], i]*
                p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]]) + 
           504*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
            Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], 
               -i, -i1]] + 1072*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
            Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], 
               -i, -i1]] + 390*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
            Scalar[p[LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], 
               -i, -i1]] + 300*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
            Scalar[p[LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], 
               -i, -i1]] - 3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], 
                -i]]^2*(20*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], 
                  -i]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], 
                 LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]] + 
             611*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                Q[LI[WL[2]], LI[DT[0]], -i, -i1]] - 
             1552*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
                Q[LI[WL[2]], LI[DT[0]], -i, -i1]] + 
             422*Scalar[p[LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], 
                 LI[DT[0]], -i, -i1]]) - 2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              p[LI[WL[1]], -i]]*(Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 p[LI[WL[2]], -i]]^3*(684*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                  n[LI[WL[1]], LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, 
                   -i1]] + 5056*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                  n[LI[WL[1]], LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, 
                   -i1]]) + 378*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
                Q[LI[WL[2]], LI[DT[0]], -i, -i1]] + 2*Scalar[p[LI[WL[2]], -i]*
                p[LI[WL[2]], i]]*(239*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                  p[LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] - 9*
                Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
                  Q[LI[WL[2]], LI[DT[0]], -i, -i1]] + 346*Scalar[
                 n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], 
                   LI[DT[0]], -i, -i1]]) - 6*Scalar[n[LI[WL[1]], LI[WL[2]], 
                  i]*p[LI[WL[2]], -i]]^2*(881*Scalar[n[LI[WL[1]], LI[WL[2]], 
                   i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
               127*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
                  Q[LI[WL[2]], LI[DT[0]], -i, -i1]] + 1441*Scalar[
                 n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], 
                   LI[DT[0]], -i, -i1]]) + 3*Scalar[n[LI[WL[1]], LI[WL[2]], 
                 i]*p[LI[WL[2]], -i]]*(870*Scalar[p[LI[WL[2]], i]*
                  p[LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
               Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
                (170*Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], 
                     LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] - 
                 Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], 
                    i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]]) + 234*
                Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*Scalar[
                 n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                  Q[LI[WL[2]], LI[DT[0]], -i, -i1]] + 166*Scalar[
                 p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, 
                   -i1]] + 748*Scalar[p[LI[WL[2]], i]*p[LI[WL[2]], i1]*
                  Q[LI[WL[2]], LI[DT[0]], -i, -i1]])))/(32*m[LI[WL[2]]]^2) + 
         (m[LI[WL[1]]]*(-(Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2*
              (101*Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], 
                   i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 40*Scalar[
                 n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                  Q[LI[WL[2]], LI[DT[0]], -i, -i1]])) + 
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^4*
             (-489*Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], 
                  i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 2528*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                 Q[LI[WL[2]], LI[DT[0]], -i, -i1]]) - 
            8*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^3*
             (30*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
                 Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 823*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], 
                  LI[DT[0]], -i, -i1]]) - Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                p[LI[WL[2]], -i]]^2*(-1034*Scalar[p[LI[WL[2]], i]*
                 p[LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
              3*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*(
                93*Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], 
                    i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
                128*Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], 
                    i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]]) + 
              1152*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], 
                  LI[DT[0]], -i, -i1]] + 564*Scalar[p[LI[WL[1]], i]*
                 p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]] - 
              2934*Scalar[p[LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], 
                  LI[DT[0]], -i, -i1]]) - 264*Scalar[p[LI[WL[1]], i]*p[
                LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[
                LI[WL[2]], LI[DT[0]], -i, -i1]] - 
            2*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
             (209*Scalar[p[LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], 
                  LI[DT[0]], -i, -i1]] - 24*Scalar[p[LI[WL[1]], i]*
                 p[LI[WL[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 n[LI[WL[1]], LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, 
                  -i1]] + 60*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], 
                  -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
                 Q[LI[WL[2]], LI[DT[0]], -i, -i1]] - 144*Scalar[
                p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, 
                  -i1]] + 256*Scalar[p[LI[WL[2]], i]*p[LI[WL[2]], i1]*
                 Q[LI[WL[2]], LI[DT[0]], -i, -i1]]) + 
            2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
             (Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*(410*Scalar[
                  n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], 
                    LI[DT[0]], -i, -i1]] + 135*Scalar[n[LI[WL[1]], LI[WL[2]], 
                    i]*p[LI[WL[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                   n[LI[WL[1]], LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, 
                    -i1]] - 15*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], 
                    i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]] + 
                969*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
                   Q[LI[WL[2]], LI[DT[0]], -i, -i1]]) + 
              6*(53*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*Scalar[
                  n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], 
                    LI[DT[0]], -i, -i1]] + 50*Scalar[n[LI[WL[1]], LI[WL[2]], 
                    i]*p[LI[WL[1]], -i]]*Scalar[p[LI[WL[2]], i]*p[LI[WL[2]], 
                    i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]]))))/
          (32*m[LI[WL[2]]]^3))/r[LI[WL[1]], LI[WL[2]]]^4 + 
       ((27*m[LI[WL[2]]]^2*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
             SQ[LI[WL[1]], LI[DT[0]], -i, -i1]])/(8*m[LI[WL[1]]]^3) + 
         (m[LI[WL[2]]]*(58*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*SQ[LI[WL[1]], 
                LI[DT[0]], -i, -i1]] + Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[
                LI[WL[1]], -i]]*(-102*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 p[LI[WL[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 p[LI[WL[1]], i1]*SQ[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
              40*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*SQ[LI[WL[1]], 
                  LI[DT[0]], -i, -i1]]) + Scalar[p[LI[WL[1]], -i]*p[
                LI[WL[1]], i]]*(14*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 p[LI[WL[1]], i1]*SQ[LI[WL[1]], LI[DT[0]], -i, -i1]] - 
              5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
                 SQ[LI[WL[1]], LI[DT[0]], -i, -i1]] - 68*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*SQ[LI[WL[2]], 
                  LI[DT[0]], -i, -i1]]) - 20*Scalar[n[LI[WL[1]], LI[WL[2]], 
                 i]*p[LI[WL[1]], -i]]^2*(12*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 p[LI[WL[1]], i1]*SQ[LI[WL[1]], LI[DT[0]], -i, -i1]] - 
              7*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
                 SQ[LI[WL[2]], LI[DT[0]], -i, -i1]])))/(16*m[LI[WL[1]]]^2) - 
         (27*m[LI[WL[1]]]^2*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
             SQ[LI[WL[2]], LI[DT[0]], -i, -i1]])/(8*m[LI[WL[2]]]^3) + 
         (-152*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
              SQ[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2*
            (240*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
                SQ[LI[WL[1]], LI[DT[0]], -i, -i1]] - 
             337*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
                SQ[LI[WL[1]], LI[DT[0]], -i, -i1]] - 
             224*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
                SQ[LI[WL[2]], LI[DT[0]], -i, -i1]]) + 
           Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
            (-130*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
                SQ[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
             143*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
                SQ[LI[WL[1]], LI[DT[0]], -i, -i1]] - 
             40*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
                SQ[LI[WL[2]], LI[DT[0]], -i, -i1]]) + 
           166*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
              SQ[LI[WL[2]], LI[DT[0]], -i, -i1]] - 
           271*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
              SQ[LI[WL[2]], LI[DT[0]], -i, -i1]] + 
           97*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
              SQ[LI[WL[2]], LI[DT[0]], -i, -i1]] - 
           164*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
              SQ[LI[WL[2]], LI[DT[0]], -i, -i1]] - 
           2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
            (-7*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*SQ[LI[WL[1]], 
                 LI[DT[0]], -i, -i1]] + Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                p[LI[WL[1]], -i]]*(148*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                  p[LI[WL[2]], i1]*SQ[LI[WL[1]], LI[DT[0]], -i, -i1]] + 71*
                Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
                  SQ[LI[WL[2]], LI[DT[0]], -i, -i1]] + 116*Scalar[
                 n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*SQ[LI[WL[2]], 
                   LI[DT[0]], -i, -i1]]) - 39*Scalar[p[LI[WL[1]], i]*
                p[LI[WL[2]], i1]*SQ[LI[WL[2]], LI[DT[0]], -i, -i1]]) - 
           22*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
            Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*SQ[LI[WL[2]], LI[DT[0]], 
               -i, -i1]])/(16*m[LI[WL[2]]]) + 
         (271*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
              SQ[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
           164*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
              SQ[LI[WL[1]], LI[DT[0]], -i, -i1]] - 
           97*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
              SQ[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
           40*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
              SQ[LI[WL[1]], LI[DT[0]], -i, -i1]] - 
           166*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
              SQ[LI[WL[1]], LI[DT[0]], -i, -i1]] - 
           22*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
            Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*SQ[LI[WL[1]], LI[DT[0]], 
               -i, -i1]] - 143*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
              SQ[LI[WL[2]], LI[DT[0]], -i, -i1]] + 
           152*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
              SQ[LI[WL[2]], LI[DT[0]], -i, -i1]] + 
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*
            (224*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
                SQ[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
             337*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
                SQ[LI[WL[2]], LI[DT[0]], -i, -i1]] - 
             240*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
                SQ[LI[WL[2]], LI[DT[0]], -i, -i1]]) + 
           130*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
              SQ[LI[WL[2]], LI[DT[0]], -i, -i1]] + 
           2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
            (39*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*SQ[LI[WL[1]], 
                 LI[DT[0]], -i, -i1]] + Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                p[LI[WL[2]], -i]]*(116*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                  p[LI[WL[1]], i1]*SQ[LI[WL[1]], LI[DT[0]], -i, -i1]] + 71*
                Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
                  SQ[LI[WL[1]], LI[DT[0]], -i, -i1]] + 148*Scalar[
                 n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*SQ[LI[WL[2]], 
                   LI[DT[0]], -i, -i1]]) + 7*Scalar[p[LI[WL[1]], i]*
                p[LI[WL[2]], i1]*SQ[LI[WL[2]], LI[DT[0]], -i, -i1]]))/
          (16*m[LI[WL[1]]]) + (m[LI[WL[1]]]*
           (Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
             (68*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
                 SQ[LI[WL[1]], LI[DT[0]], -i, -i1]] + 5*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*SQ[LI[WL[2]], 
                  LI[DT[0]], -i, -i1]] - 14*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 p[LI[WL[2]], i1]*SQ[LI[WL[2]], LI[DT[0]], -i, -i1]]) - 
            20*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2*
             (7*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
                 SQ[LI[WL[1]], LI[DT[0]], -i, -i1]] - 12*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*SQ[LI[WL[2]], 
                  LI[DT[0]], -i, -i1]]) - 58*Scalar[p[LI[WL[1]], i]*p[
                LI[WL[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[
                LI[WL[2]], i1]*SQ[LI[WL[2]], LI[DT[0]], -i, -i1]] + 
            2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
             (51*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*SQ[LI[WL[2]], 
                  LI[DT[0]], -i, -i1]] + 20*Scalar[p[LI[WL[1]], i]*
                 p[LI[WL[2]], i1]*SQ[LI[WL[2]], LI[DT[0]], -i, -i1]])))/
          (16*m[LI[WL[2]]]^2))/r[LI[WL[1]], LI[WL[2]]]^3) + 
     G*(((-15*m[LI[WL[2]]]*MQ[LI[WL[1]], LI[DT[0]]]*
           Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2)/(8*m[LI[WL[1]]]^4) + 
         (MQ[LI[WL[2]], LI[DT[0]]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              p[LI[WL[1]], -i]]^2*(-3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                p[LI[WL[1]], -i]]^2 + 8*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], 
                i]]))/(8*m[LI[WL[1]]]^3) + 
         (MQ[LI[WL[2]], LI[DT[0]]]*(12*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                p[LI[WL[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                p[LI[WL[2]], -i]]*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] + 
             2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2 - 
             Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
              (Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 - 9*
                Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]) + 
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*
              (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 - 7*
                Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])) + 
           MQ[LI[WL[1]], LI[DT[0]]]*(Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                p[LI[WL[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                p[LI[WL[2]], -i]] - Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]])*
            (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 - 
             7*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]))/
          (8*m[LI[WL[1]]]*m[LI[WL[2]]]^2) - 
         (15*m[LI[WL[1]]]*MQ[LI[WL[2]], LI[DT[0]]]*
           Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2)/(8*m[LI[WL[2]]]^4) + 
         (MQ[LI[WL[1]], LI[DT[0]]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              p[LI[WL[2]], -i]]^2*(-3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                p[LI[WL[2]], -i]]^2 + 8*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], 
                i]]))/(8*m[LI[WL[2]]]^3) + 
         (MQ[LI[WL[2]], LI[DT[0]]]*(3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 p[LI[WL[1]], -i]]^2 - 7*Scalar[p[LI[WL[1]], -i]*
                p[LI[WL[1]], i]])*(Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                p[LI[WL[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                p[LI[WL[2]], -i]] - Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], 
                -i]]) + MQ[LI[WL[1]], LI[DT[0]]]*
            (12*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
              Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] + 
             2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2 + 
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*
              (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 - 
               Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]) + 
             Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
              (-7*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 + 9*
                Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])))/
          (8*m[LI[WL[1]]]^2*m[LI[WL[2]]]))/r[LI[WL[1]], LI[WL[2]]] + 
       ((-3*m[LI[WL[2]]]*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
           (7*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*Q[
                LI[WL[1]], LI[DT[0]], -i, -i1]] - 
            4*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*
             Scalar[p[LI[WL[1]], i]*p[LI[WL[1]], i1]*Q[LI[WL[1]], LI[DT[0]], 
                -i, -i1]] + Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
             (-14*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*Q[LI[WL[1]], 
                  LI[DT[0]], -i, -i1]] + 6*Scalar[p[LI[WL[1]], i]*
                 p[LI[WL[1]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]])))/
          (32*m[LI[WL[1]]]^6) - 
         (3*(12*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2*
             (Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*Q[LI[WL[1]], 
                  LI[DT[0]], -i, -i1]] - Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], 
                 i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]]) + 
            4*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
             (3*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*Scalar[
                p[LI[WL[1]], i]*p[LI[WL[1]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, 
                  -i1]] - 3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], 
                  -i]]*(2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
                 Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
                   Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
                Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
                 Scalar[p[LI[WL[1]], i]*p[LI[WL[1]], i1]*Q[LI[WL[1]], 
                    LI[DT[0]], -i, -i1]]) + 6*Scalar[n[LI[WL[1]], LI[WL[2]], 
                   i]*p[LI[WL[1]], -i]]^2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], 
                  i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
              35*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^4*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                 Q[LI[WL[2]], LI[DT[0]], -i, -i1]]) - 
            35*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^4*
             (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                 Q[LI[WL[2]], LI[DT[0]], -i, -i1]] + 4*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*Q[LI[WL[2]], 
                  LI[DT[0]], -i, -i1]] - 2*Scalar[p[LI[WL[1]], i]*
                 p[LI[WL[1]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]])))/
          (32*m[LI[WL[1]]]^5) - 
         (3*(-2*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
             (8*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                 Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
              2*(-5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 + 
                2*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])*Scalar[
                p[LI[WL[1]], i]*p[LI[WL[1]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, 
                  -i1]] + Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
               (25*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2*
                 Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
                   Q[LI[WL[1]], LI[DT[0]], -i, -i1]] - 4*Scalar[
                  p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*Scalar[n[LI[WL[1]], 
                    LI[WL[2]], i]*p[LI[WL[1]], i1]*Q[LI[WL[1]], LI[DT[0]], 
                    -i, -i1]] - 6*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                   p[LI[WL[2]], -i]]*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*
                   Q[LI[WL[1]], LI[DT[0]], -i, -i1]]) - 2*Scalar[
                p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*(3*Scalar[n[LI[WL[1]], 
                    LI[WL[2]], i]*p[LI[WL[2]], -i]]*Scalar[n[LI[WL[1]], 
                    LI[WL[2]], i]*p[LI[WL[1]], i1]*Q[LI[WL[1]], LI[DT[0]], 
                    -i, -i1]] + 8*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                   p[LI[WL[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                   p[LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] - 
                3*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], 
                    LI[DT[0]], -i, -i1]] + 20*Scalar[n[LI[WL[1]], LI[WL[2]], 
                     i]*p[LI[WL[1]], -i]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                   n[LI[WL[1]], LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, 
                    -i1]]) + 20*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                  p[LI[WL[1]], -i]]^3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]] + 
              4*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*(
                2*Scalar[p[LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], 
                    LI[DT[0]], -i, -i1]] + 10*Scalar[n[LI[WL[1]], LI[WL[2]], 
                    i]*p[LI[WL[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                   p[LI[WL[1]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]] - 
                5*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], 
                    LI[DT[0]], -i, -i1]])) + Scalar[p[LI[WL[1]], -i]*
                p[LI[WL[1]], i]]^2*(25*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                  p[LI[WL[2]], -i]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 n[LI[WL[1]], LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, 
                  -i1]] - 4*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                 Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 6*Scalar[p[LI[WL[2]], i]*
                 p[LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
              8*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                 Q[LI[WL[2]], LI[DT[0]], -i, -i1]] - 4*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*(
                3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
                   Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 2*Scalar[
                  n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*Q[LI[WL[2]], 
                    LI[DT[0]], -i, -i1]]) - 4*Scalar[n[LI[WL[1]], LI[WL[2]], 
                  i]*p[LI[WL[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]] + 
              4*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], 
                  LI[DT[0]], -i, -i1]]) + 
            2*(-4*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*Scalar[
                p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*Scalar[p[LI[WL[1]], i]*
                 p[LI[WL[1]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
              2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2*Scalar[
                p[LI[WL[1]], i]*p[LI[WL[1]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, 
                  -i1]] + Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^
                2*(-5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 + 
                4*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])*Scalar[
                p[LI[WL[1]], i]*p[LI[WL[1]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, 
                  -i1]] + 70*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], 
                   -i]]^5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
                 Q[LI[WL[2]], LI[DT[0]], -i, -i1]] - 
              70*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^4*(
                2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*Scalar[
                  n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                   Q[LI[WL[2]], LI[DT[0]], -i, -i1]] - 2*Scalar[
                  n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*Scalar[
                  n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*Q[LI[WL[2]], 
                    LI[DT[0]], -i, -i1]] + Scalar[p[LI[WL[1]], i]*
                  p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]]))))/
          (32*m[LI[WL[1]]]^4*m[LI[WL[2]]]) - 
         (3*m[LI[WL[1]]]*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
           (7*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*Q[
                LI[WL[2]], LI[DT[0]], -i, -i1]] - 
            4*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2*
             Scalar[p[LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], 
                -i, -i1]] + Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
             (-14*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], 
                  LI[DT[0]], -i, -i1]] + 6*Scalar[p[LI[WL[2]], i]*
                 p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]])))/
          (32*m[LI[WL[2]]]^6) + 
         (3*(8*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
             (-5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 + 
              Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])*
             Scalar[p[LI[WL[1]], i]*p[LI[WL[1]], i1]*Q[LI[WL[1]], LI[DT[0]], 
                -i, -i1]] + 8*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], 
                -i]]*(5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^
                2 - Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])*
             (2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*Q[LI[WL[1]], 
                  LI[DT[0]], -i, -i1]] + Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 p[LI[WL[2]], -i]]*Scalar[p[LI[WL[1]], i]*p[LI[WL[1]], i1]*
                 Q[LI[WL[1]], LI[DT[0]], -i, -i1]]) + 
            40*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^3*
             (Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*Q[LI[WL[2]], 
                  LI[DT[0]], -i, -i1]] - Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], 
                  -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
                 Q[LI[WL[2]], LI[DT[0]], -i, -i1]] - Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*Scalar[
                p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, 
                  -i1]]) - 4*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], 
                 -i]]^2*(40*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], 
                  -i]]*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*Q[LI[WL[2]], 
                  LI[DT[0]], -i, -i1]] + 20*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                  p[LI[WL[2]], -i]]^2*(Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], 
                   i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] - Scalar[
                 p[LI[WL[1]], i]*p[LI[WL[1]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, 
                   -i1]]) + Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*(
                -4*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], 
                    LI[DT[0]], -i, -i1]] + 5*Scalar[p[LI[WL[1]], i]*
                   p[LI[WL[1]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]]) - 
              10*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*(
                2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*Scalar[
                  n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                   Q[LI[WL[2]], LI[DT[0]], -i, -i1]] + Scalar[p[LI[WL[1]], i]*
                  p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]])) - 
            35*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^4*
             (3*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                 Q[LI[WL[2]], LI[DT[0]], -i, -i1]] - 6*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], 
                  LI[DT[0]], -i, -i1]] + 2*Scalar[p[LI[WL[2]], i]*
                 p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]]) - 
            8*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
             (5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^3*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*Q[LI[WL[1]], 
                  LI[DT[0]], -i, -i1]] - 5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                  p[LI[WL[2]], -i]]^2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*
                 Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + Scalar[p[LI[WL[2]], -i]*
                 p[LI[WL[2]], i]]*(Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*
                  Q[LI[WL[1]], LI[DT[0]], -i, -i1]] - 
                5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*
                 Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], 
                    i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]]) + 
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*(
                -(Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*Scalar[
                   n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*Q[LI[WL[1]], 
                     LI[DT[0]], -i, -i1]]) + 10*Scalar[n[LI[WL[1]], 
                     LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*Scalar[
                  n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], 
                    LI[DT[0]], -i, -i1]]) - 5*Scalar[n[LI[WL[1]], LI[WL[2]], 
                   i]*p[LI[WL[1]], -i]]^2*Scalar[p[LI[WL[2]], i]*p[LI[WL[2]], 
                  i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]])))/
          (32*m[LI[WL[1]]]^3*m[LI[WL[2]]]^2) + 
         (3*(105*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^6*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*Q[
                LI[WL[1]], LI[DT[0]], -i, -i1]] + 
            140*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^5*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], 
                LI[DT[0]], -i, -i1]] - 70*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                p[LI[WL[2]], -i]]^4*(2*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], 
                  i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], 
                  LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
              Scalar[p[LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], 
                 -i, -i1]]) - 24*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                p[LI[WL[2]], -i]]^2*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
             Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], 
                -i, -i1]] + 12*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], 
                -i]]*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
             (2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], 
                  LI[DT[0]], -i, -i1]] + Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 p[LI[WL[1]], -i]]*Scalar[p[LI[WL[2]], i]*p[LI[WL[2]], i1]*
                 Q[LI[WL[2]], LI[DT[0]], -i, -i1]]) - 
            12*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
             (Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*Scalar[
                p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*Scalar[n[LI[WL[1]], 
                  LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, 
                  -i1]] - Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*Scalar[
                p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, 
                  -i1]] + Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*Scalar[
                p[LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, 
                  -i1]])))/(32*m[LI[WL[2]]]^5) - 
         (3*(140*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^5*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*Q[LI[WL[1]], 
                LI[DT[0]], -i, -i1]] - 40*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                p[LI[WL[2]], -i]]^3*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*Q[LI[WL[1]], 
                LI[DT[0]], -i, -i1]] - 140*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                p[LI[WL[2]], -i]]^4*(2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], 
                  -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], 
                  LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] - 
              2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], 
                  LI[DT[0]], -i, -i1]] + Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], 
                 i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]]) + 
            4*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
             Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
             (2*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                 Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 3*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], 
                  LI[DT[0]], -i, -i1]] - 3*Scalar[p[LI[WL[1]], i]*
                 p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]]) + 
            4*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2*
             (-4*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                 Q[LI[WL[2]], LI[DT[0]], -i, -i1]] + Scalar[p[LI[WL[2]], i]*
                p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]]) + 
            2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2*
             (40*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*Scalar[
                p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*Scalar[n[LI[WL[1]], 
                  LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*Q[LI[WL[1]], 
                  LI[DT[0]], -i, -i1]] - 40*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 p[LI[WL[1]], -i]]*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
               Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
                 Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 20*Scalar[
                p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*Scalar[p[LI[WL[1]], i]*
                 p[LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] - 
              8*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*Scalar[
                p[LI[WL[1]], i]*p[LI[WL[1]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, 
                  -i1]] - 5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], 
                   -i]]^2*Scalar[p[LI[WL[2]], i]*p[LI[WL[2]], i1]*
                 Q[LI[WL[2]], LI[DT[0]], -i, -i1]] + 4*Scalar[
                p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*Scalar[p[LI[WL[2]], i]*
                 p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]]) + 
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
             (-4*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*Q[LI[WL[1]], 
                  LI[DT[0]], -i, -i1]] + 2*Scalar[p[LI[WL[2]], -i]*
                 p[LI[WL[2]], i]]*(16*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], 
                    -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
                   Q[LI[WL[2]], LI[DT[0]], -i, -i1]] - 
                25*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*
                 Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
                   Q[LI[WL[2]], LI[DT[0]], -i, -i1]] + 4*Scalar[
                  p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*Scalar[n[LI[WL[1]], 
                    LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], 
                    -i, -i1]] + 6*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                   p[LI[WL[1]], -i]]*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*
                   Q[LI[WL[2]], LI[DT[0]], -i, -i1]]) - 8*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*Scalar[
                p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
                 p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]]) + 
            Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
             (-4*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*Scalar[
                p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*(2*Scalar[n[LI[WL[1]], 
                    LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], 
                    -i, -i1]] + 3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                   p[LI[WL[1]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]]) + 
              Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*(
                4*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], 
                    LI[DT[0]], -i, -i1]] - 4*Scalar[p[LI[WL[1]], -i]*
                   p[LI[WL[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                   n[LI[WL[1]], LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, 
                    -i1]] + 6*Scalar[p[LI[WL[1]], i]*p[LI[WL[1]], i1]*
                   Q[LI[WL[2]], LI[DT[0]], -i, -i1]]) - 8*Scalar[
                p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*Scalar[p[LI[WL[2]], i]*
                 p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]] + 
              5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*(
                5*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*Scalar[
                  n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                   Q[LI[WL[2]], LI[DT[0]], -i, -i1]] + 4*Scalar[
                  p[LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], 
                    -i, -i1]]))))/(32*m[LI[WL[1]]]*m[LI[WL[2]]]^4) - 
         (3*(Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
             (105*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^4*
               Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                 Q[LI[WL[1]], LI[DT[0]], -i, -i1]] - 
              40*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^3*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], 
                  LI[DT[0]], -i, -i1]] - 4*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                  p[LI[WL[2]], -i]]^2*(10*Scalar[p[LI[WL[2]], -i]*
                   p[LI[WL[2]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                   n[LI[WL[1]], LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, 
                    -i1]] - 5*Scalar[p[LI[WL[2]], i]*p[LI[WL[2]], i1]*
                   Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 4*Scalar[
                  p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], 
                    -i, -i1]]) + 8*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 p[LI[WL[2]], -i]]*(2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], 
                    -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
                   Q[LI[WL[2]], LI[DT[0]], -i, -i1]] + 
                Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
                 Scalar[p[LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], 
                    LI[DT[0]], -i, -i1]]) - 8*(Scalar[n[LI[WL[1]], LI[WL[2]], 
                    i]*p[LI[WL[1]], -i]]*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], 
                    i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
                   Q[LI[WL[2]], LI[DT[0]], -i, -i1]] - 
                Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*Scalar[
                  p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], 
                    -i, -i1]] + Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
                 Scalar[p[LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], 
                    LI[DT[0]], -i, -i1]])) - 
            10*(7*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^4*(
                3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
                 Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
                   Q[LI[WL[1]], LI[DT[0]], -i, -i1]] - Scalar[p[LI[WL[1]], i]*
                  p[LI[WL[1]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]]) - 
              4*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^3*(
                Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*Scalar[
                  n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*Q[LI[WL[1]], 
                    LI[DT[0]], -i, -i1]] + Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                   p[LI[WL[1]], -i]]*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*
                   Q[LI[WL[1]], LI[DT[0]], -i, -i1]]) + 
              4*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2*(
                2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2*Scalar[
                  n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                   Q[LI[WL[1]], LI[DT[0]], -i, -i1]] - 2*Scalar[
                  n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*Scalar[
                  p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*Scalar[n[LI[WL[1]], 
                    LI[WL[2]], i]*p[LI[WL[1]], i1]*Q[LI[WL[1]], LI[DT[0]], 
                    -i, -i1]] + Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
                 Scalar[p[LI[WL[1]], i]*p[LI[WL[1]], i1]*Q[LI[WL[1]], 
                    LI[DT[0]], -i, -i1]] + Scalar[p[LI[WL[1]], i]*
                   p[LI[WL[2]], -i]]*(-4*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                     p[LI[WL[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                     p[LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
                  Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], 
                     LI[DT[0]], -i, -i1]]) + 2*Scalar[n[LI[WL[1]], LI[WL[2]], 
                     i]*p[LI[WL[1]], -i]]^2*(Scalar[p[LI[WL[2]], i]*
                    p[LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] - 
                  Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], 
                     LI[DT[0]], -i, -i1]])) + 4*Scalar[n[LI[WL[1]], 
                   LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*(
                2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*Scalar[
                  n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], 
                    LI[DT[0]], -i, -i1]] + Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                   p[LI[WL[1]], -i]]*Scalar[p[LI[WL[2]], i]*p[LI[WL[2]], i1]*
                   Q[LI[WL[2]], LI[DT[0]], -i, -i1]]) - 
              4*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*(
                Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
                 Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*Scalar[
                  n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], 
                    LI[DT[0]], -i, -i1]] - Scalar[p[LI[WL[2]], -i]*
                   p[LI[WL[2]], i]]*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*
                   Q[LI[WL[2]], LI[DT[0]], -i, -i1]] + Scalar[p[LI[WL[1]], i]*
                   p[LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*p[LI[WL[2]], i1]*
                   Q[LI[WL[2]], LI[DT[0]], -i, -i1]]))))/(32*m[LI[WL[1]]]^2*
           m[LI[WL[2]]]^3))/r[LI[WL[1]], LI[WL[2]]]^3 + 
       ((7*m[LI[WL[2]]]*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
             SQ[LI[WL[1]], LI[DT[0]], -i, -i1]])/(16*m[LI[WL[1]]]^5) + 
         (15*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^4*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
              SQ[LI[WL[2]], LI[DT[0]], -i, -i1]] - 
           Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
              SQ[LI[WL[2]], LI[DT[0]], -i, -i1]] + 
           3*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
            (Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*Scalar[n[LI[WL[1]], 
                 LI[WL[2]], i]*p[LI[WL[1]], i1]*SQ[LI[WL[1]], LI[DT[0]], -i, 
                 -i1]] + Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
              (Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*SQ[LI[WL[1]], 
                  LI[DT[0]], -i, -i1]] - 2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                  p[LI[WL[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                  p[LI[WL[1]], i1]*SQ[LI[WL[2]], LI[DT[0]], -i, -i1]])))/
          (4*m[LI[WL[1]]]^4) - (7*m[LI[WL[1]]]*
           Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
             SQ[LI[WL[2]], LI[DT[0]], -i, -i1]])/(16*m[LI[WL[2]]]^5) + 
         (-15*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^4*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
              SQ[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
           6*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2*
            Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
              SQ[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
           Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
            (Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*Scalar[n[LI[WL[1]], 
                 LI[WL[2]], i]*p[LI[WL[2]], i1]*SQ[LI[WL[1]], LI[DT[0]], -i, 
                 -i1]] - 3*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
                SQ[LI[WL[2]], LI[DT[0]], -i, -i1]]) + 
           3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
            Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
            Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*SQ[LI[WL[2]], LI[DT[0]], 
               -i, -i1]])/(4*m[LI[WL[2]]]^4) + 
         (45*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^4*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
              SQ[LI[WL[1]], LI[DT[0]], -i, -i1]] - 
           24*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2*
            (Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*Scalar[n[LI[WL[1]], 
                 LI[WL[2]], i]*p[LI[WL[1]], i1]*SQ[LI[WL[1]], LI[DT[0]], -i, 
                 -i1]] + 2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
                SQ[LI[WL[1]], LI[DT[0]], -i, -i1]]) - 
           12*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^3*
            Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*SQ[LI[WL[1]], LI[DT[0]], 
               -i, -i1]] + 16*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              p[LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
            Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*SQ[LI[WL[1]], LI[DT[0]], 
               -i, -i1]] + Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
            (16*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
                SQ[LI[WL[2]], LI[DT[0]], -i, -i1]] - 
             15*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
                SQ[LI[WL[2]], LI[DT[0]], -i, -i1]] + 
             4*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*Scalar[n[LI[WL[1]], 
                 LI[WL[2]], i]*p[LI[WL[2]], i1]*SQ[LI[WL[2]], LI[DT[0]], -i, 
                 -i1]] + 2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], 
                 -i]]*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*SQ[LI[WL[2]], 
                 LI[DT[0]], -i, -i1]]))/(16*m[LI[WL[1]]]*m[LI[WL[2]]]^3) + 
         (-(Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
             Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
             Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*SQ[LI[WL[1]], LI[DT[0]], 
                -i, -i1]]) + 3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], 
                -i]]^2*(Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
                SQ[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
              Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*SQ[LI[WL[1]], 
                 LI[DT[0]], -i, -i1]]) - Scalar[p[LI[WL[1]], i]*
              p[LI[WL[2]], -i]]*(Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
                SQ[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
             3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
                SQ[LI[WL[2]], LI[DT[0]], -i, -i1]] - Scalar[p[LI[WL[1]], -i]*
                p[LI[WL[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                p[LI[WL[2]], i1]*SQ[LI[WL[2]], LI[DT[0]], -i, -i1]] + 
             2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
              Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*SQ[LI[WL[2]], 
                 LI[DT[0]], -i, -i1]]) - Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              p[LI[WL[2]], -i]]*(2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
              Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*SQ[LI[WL[1]], 
                 LI[DT[0]], -i, -i1]] + (-3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                   p[LI[WL[1]], -i]]^2 + Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], 
                  i]])*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*SQ[LI[WL[2]], 
                 LI[DT[0]], -i, -i1]]))/(2*m[LI[WL[1]]]^2*m[LI[WL[2]]]^2) + 
         (-3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*
            (-16*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
                SQ[LI[WL[2]], LI[DT[0]], -i, -i1]] + 
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
              (15*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
                Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
                  SQ[LI[WL[2]], LI[DT[0]], -i, -i1]] + 4*Scalar[
                 p[LI[WL[1]], i]*p[LI[WL[2]], i1]*SQ[LI[WL[2]], LI[DT[0]], 
                   -i, -i1]])) + Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
            (15*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
                SQ[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
             2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
              Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*SQ[LI[WL[1]], 
                 LI[DT[0]], -i, -i1]] - 4*(Scalar[p[LI[WL[2]], -i]*
                  p[LI[WL[2]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                  p[LI[WL[1]], i1]*SQ[LI[WL[1]], LI[DT[0]], -i, -i1]] + 4*
                Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*Scalar[
                 n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*SQ[LI[WL[1]], 
                   LI[DT[0]], -i, -i1]] - 6*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                   p[LI[WL[1]], -i]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                  p[LI[WL[2]], i1]*SQ[LI[WL[2]], LI[DT[0]], -i, -i1]] - 4*
                Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
                Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*SQ[LI[WL[2]], 
                   LI[DT[0]], -i, -i1]])))/(16*m[LI[WL[1]]]^3*m[LI[WL[2]]]))/
        r[LI[WL[1]], LI[WL[2]]]^2) + 
     (G^4*((63*m[LI[WL[2]]]^4*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            n[LI[WL[1]], LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]])/
         2 + (63*m[LI[WL[1]]]^4*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            n[LI[WL[1]], LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]])/
         2 + m[LI[WL[1]]]^3*m[LI[WL[2]]]*
         ((7*(2752 - 135*Pi^2)*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              n[LI[WL[1]], LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]])/
           128 + Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], 
              i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]]*(-132591/9800 + 
            (321*Log[r[LI[WL[1]], LI[WL[2]]]/R])/35 - 
            (9*\[Kappa]Q[LI[WL[1]]])/2)) + m[LI[WL[1]]]^2*m[LI[WL[2]]]^2*
         (Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
             Q[LI[WL[1]], LI[DT[0]], -i, -i1]]*(1851443/19600 - 
            (945*Pi^2)/128 + (321*Log[r[LI[WL[1]], LI[WL[2]]]/R])/35 - 
            (9*\[Kappa]Q[LI[WL[1]]])/2) + 
          (Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
              Q[LI[WL[2]], LI[DT[0]], -i, -i1]]*(14811544 - 1157625*Pi^2 + 
             1438080*Log[r[LI[WL[1]], LI[WL[2]]]/R] - 
             705600*\[Kappa]Q[LI[WL[2]]]))/156800) + 
        m[LI[WL[1]]]*m[LI[WL[2]]]^3*((301/2 - (945*Pi^2)/128)*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
             Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
          (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
              Q[LI[WL[2]], LI[DT[0]], -i, -i1]]*(-44197 + 
             29960*Log[r[LI[WL[1]], LI[WL[2]]]/R] - 14700*\[Kappa]Q[LI[
                WL[2]]]))/9800)))/r[LI[WL[1]], LI[WL[2]]]^6 + 
     G^3*((-1/2*(m[LI[WL[2]]]^3*MQ[LI[WL[1]], LI[DT[0]]]) - 
         (m[LI[WL[1]]]^3*MQ[LI[WL[2]], LI[DT[0]]])/2 + 
         (m[LI[WL[1]]]*m[LI[WL[2]]]^2*(3*MQ[LI[WL[1]], LI[DT[0]]] + 
            2*MQ[LI[WL[2]], LI[DT[0]]]))/4 + (m[LI[WL[1]]]^2*m[LI[WL[2]]]*
           (2*MQ[LI[WL[1]], LI[DT[0]]] + 3*MQ[LI[WL[2]], LI[DT[0]]]))/4)/
        r[LI[WL[1]], LI[WL[2]]]^3 + 
       ((21*m[LI[WL[2]]]^3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
             SQ[LI[WL[1]], LI[DT[0]], -i, -i1]])/(2*m[LI[WL[1]]]) + 
         (m[LI[WL[2]]]^2*(205*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], 
                i1]*SQ[LI[WL[1]], LI[DT[0]], -i, -i1]] - 
            106*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*SQ[
                LI[WL[1]], LI[DT[0]], -i, -i1]] + 
            100*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*SQ[
                LI[WL[2]], LI[DT[0]], -i, -i1]]))/8 + 
         (m[LI[WL[1]]]^2*(-100*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], 
                i1]*SQ[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
            106*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*SQ[
                LI[WL[2]], LI[DT[0]], -i, -i1]] - 
            205*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*SQ[
                LI[WL[2]], LI[DT[0]], -i, -i1]]))/8 + 
         m[LI[WL[1]]]*m[LI[WL[2]]]*((135*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[
                LI[WL[1]], i1]*SQ[LI[WL[1]], LI[DT[0]], -i, -i1]])/8 - 
           28*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
              SQ[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
           28*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
              SQ[LI[WL[2]], LI[DT[0]], -i, -i1]] - 
           (135*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*SQ[
                LI[WL[2]], LI[DT[0]], -i, -i1]])/8) - 
         (21*m[LI[WL[1]]]^3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             p[LI[WL[2]], i1]*SQ[LI[WL[2]], LI[DT[0]], -i, -i1]])/
          (2*m[LI[WL[2]]]))/r[LI[WL[1]], LI[WL[2]]]^4 + 
       ((-3*m[LI[WL[2]]]^3*(123*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*Q[
                LI[WL[1]], LI[DT[0]], -i, -i1]] - 
            244*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*Q[LI[WL[1]], 
                LI[DT[0]], -i, -i1]] + 82*Scalar[p[LI[WL[1]], i]*p[LI[WL[1]], 
                i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]]))/(8*m[LI[WL[1]]]^2) - 
         (3*m[LI[WL[1]]]^3*(123*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*Q[
                LI[WL[2]], LI[DT[0]], -i, -i1]] - 
            244*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], 
                LI[DT[0]], -i, -i1]] + 82*Scalar[p[LI[WL[2]], i]*p[LI[WL[2]], 
                i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]]))/(8*m[LI[WL[2]]]^2) + 
         (m[LI[WL[1]]]^2*((-52288*Scalar[p[LI[WL[2]], i]*p[LI[WL[2]], i1]*
                Q[LI[WL[1]], LI[DT[0]], -i, -i1]])/1225 + 
            (214*Log[r[LI[WL[1]], LI[WL[2]]]/R]*Scalar[p[LI[WL[2]], i]*
                p[LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]])/35 + 
            (321*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                Q[LI[WL[2]], LI[DT[0]], -i, -i1]])/2 - 
            (275*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
                Q[LI[WL[2]], LI[DT[0]], -i, -i1]])/4 + 
            (141*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], 
                 LI[DT[0]], -i, -i1]])/2 - (653*Scalar[p[LI[WL[2]], i]*
                p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]])/8 - 
            (63*Pi^2*Scalar[p[LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], 
                 LI[DT[0]], -i, -i1]])/1024 - 
            (Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
              (-245*(-34048*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], 
                     -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], 
                     LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]] - 
                 62848*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
                    Q[LI[WL[2]], LI[DT[0]], -i, -i1]] + (225728 + 315*Pi^2)*
                  Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
                    Q[LI[WL[2]], LI[DT[0]], -i, -i1]]) + 64*Scalar[
                 n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], 
                   LI[DT[0]], -i, -i1]]*(-699751 + 119840*Log[r[LI[WL[1]], 
                     LI[WL[2]]]/R] - 58800*\[Kappa]Q[LI[WL[1]]])))/125440 + 
            (Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2*
              (-175*(169216 + 441*Pi^2)*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                  n[LI[WL[1]], LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, 
                   -i1]] + 128*Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], 
                   LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]]*
                (-253313 + 59920*Log[r[LI[WL[1]], LI[WL[2]]]/R] - 
                 29400*\[Kappa]Q[LI[WL[1]]])))/71680 - 
            (Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*(245*(61696 - 315*Pi^2)*
                Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                  Q[LI[WL[2]], LI[DT[0]], -i, -i1]] + 1024*Scalar[
                 n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                  Q[LI[WL[1]], LI[DT[0]], -i, -i1]]*(-16651 + 
                 7490*Log[r[LI[WL[1]], LI[WL[2]]]/R] - 3675*\[Kappa]Q[
                   LI[WL[1]]])))/501760 - 3*Scalar[p[LI[WL[2]], i]*p[
                LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]]*
             \[Kappa]Q[LI[WL[1]]]))/m[LI[WL[2]]] + 
         (m[LI[WL[2]]]^2*((321*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                Q[LI[WL[1]], LI[DT[0]], -i, -i1]])/2 - 
            (275*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
                Q[LI[WL[1]], LI[DT[0]], -i, -i1]])/4 - 
            (653*Scalar[p[LI[WL[1]], i]*p[LI[WL[1]], i1]*Q[LI[WL[1]], 
                 LI[DT[0]], -i, -i1]])/8 - (63*Pi^2*Scalar[p[LI[WL[1]], i]*
                p[LI[WL[1]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]])/1024 + 
            (141*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], 
                 LI[DT[0]], -i, -i1]])/2 - (52288*Scalar[p[LI[WL[1]], i]*
                p[LI[WL[1]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]])/1225 + 
            (214*Log[r[LI[WL[1]], LI[WL[2]]]/R]*Scalar[p[LI[WL[1]], i]*
                p[LI[WL[1]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]])/35 - 
            (Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
              (8341760*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
                Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                  Q[LI[WL[1]], LI[DT[0]], -i, -i1]] - 245*(225728 + 315*Pi^2)*
                Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
                  Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 64*
                (240590*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
                    Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
                 Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
                    Q[LI[WL[2]], LI[DT[0]], -i, -i1]]*(-699751 + 119840*
                    Log[r[LI[WL[1]], LI[WL[2]]]/R] - 58800*\[Kappa]Q[
                     LI[WL[2]]]))))/125440 + (Scalar[p[LI[WL[1]], -i]*
                p[LI[WL[1]], i]]*(245*(-61696 + 315*Pi^2)*Scalar[
                 n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                  Q[LI[WL[1]], LI[DT[0]], -i, -i1]] - 1024*Scalar[
                 n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                  Q[LI[WL[2]], LI[DT[0]], -i, -i1]]*(-16651 + 
                 7490*Log[r[LI[WL[1]], LI[WL[2]]]/R] - 3675*\[Kappa]Q[
                   LI[WL[2]]])))/501760 - 3*Scalar[p[LI[WL[1]], i]*p[
                LI[WL[1]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]]*
             \[Kappa]Q[LI[WL[2]]] - (Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 p[LI[WL[1]], -i]]^2*(175*(169216 + 441*Pi^2)*Scalar[
                 n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                  Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 128*Scalar[
                 n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                  Q[LI[WL[2]], LI[DT[0]], -i, -i1]]*(253313 - 59920*
                  Log[r[LI[WL[1]], LI[WL[2]]]/R] + 29400*\[Kappa]Q[
                   LI[WL[2]]])))/71680))/m[LI[WL[1]]] + 
         m[LI[WL[1]]]*((-174051*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*Q[
                LI[WL[1]], LI[DT[0]], -i, -i1]])/3920 + 
           (214*Log[r[LI[WL[1]], LI[WL[2]]]/R]*Scalar[p[LI[WL[1]], i]*p[
                LI[WL[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[
                LI[WL[1]], LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]])/
            7 - (473*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*Q[
                LI[WL[1]], LI[DT[0]], -i, -i1]])/8 + 
           (315*Pi^2*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*Q[
                LI[WL[1]], LI[DT[0]], -i, -i1]])/2048 + 
           (470979*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], 
                LI[DT[0]], -i, -i1]])/4900 - 
           (428*Log[r[LI[WL[1]], LI[WL[2]]]/R]*Scalar[p[LI[WL[1]], i]*p[
                LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]])/35 - 
           (667*Scalar[p[LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], 
                LI[DT[0]], -i, -i1]])/8 - 
           (63*Pi^2*Scalar[p[LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], 
                LI[DT[0]], -i, -i1]])/1024 + 
           (3107*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*Q[
                LI[WL[2]], LI[DT[0]], -i, -i1]])/16 - 
           (2199*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*Q[
                LI[WL[2]], LI[DT[0]], -i, -i1]])/16 + 
           (897*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*Q[
                LI[WL[2]], LI[DT[0]], -i, -i1]])/16 - 
           (315*Pi^2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*Q[
                LI[WL[2]], LI[DT[0]], -i, -i1]])/1024 - 
           (21631*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*Q[
                LI[WL[2]], LI[DT[0]], -i, -i1]])/1960 - 
           (107*Log[r[LI[WL[1]], LI[WL[2]]]/R]*Scalar[p[LI[WL[2]], -i]*p[
                LI[WL[2]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], 
                LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]])/7 - 
           (321*Scalar[p[LI[WL[1]], i]*p[LI[WL[1]], i1]*Q[LI[WL[2]], 
                LI[DT[0]], -i, -i1]])/8 + 
           (663*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], 
                LI[DT[0]], -i, -i1]])/4 + 
           (63*Pi^2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], 
                LI[DT[0]], -i, -i1]])/512 - 
           (527329*Scalar[p[LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], 
                LI[DT[0]], -i, -i1]])/9800 + 
           (214*Log[r[LI[WL[1]], LI[WL[2]]]/R]*Scalar[p[LI[WL[2]], i]*p[
                LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]])/35 + 
           (Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
             (2*(7557760*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
                   Q[LI[WL[2]], LI[DT[0]], -i, -i1]] - 735*(72512 + 105*Pi^2)*
                 Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
                   Q[LI[WL[2]], LI[DT[0]], -i, -i1]] + 64*Scalar[
                  n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], 
                    LI[DT[0]], -i, -i1]]*(-766741 + 119840*Log[r[LI[WL[1]], 
                      LI[WL[2]]]/R] - 58800*\[Kappa]Q[LI[WL[1]]])) - 
              7*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*(
                -175*(176576 + 441*Pi^2)*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                   n[LI[WL[1]], LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, 
                    -i1]] + 64*Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], 
                    LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]]*
                 (-567911 + 119840*Log[r[LI[WL[1]], LI[WL[2]]]/R] - 
                  58800*\[Kappa]Q[LI[WL[1]]]))))/250880 - 
           15*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
              Q[LI[WL[1]], LI[DT[0]], -i, -i1]]*\[Kappa]Q[LI[WL[1]]] + 
           6*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], 
               -i, -i1]]*\[Kappa]Q[LI[WL[1]]] + 
           (15*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*Q[
                LI[WL[2]], LI[DT[0]], -i, -i1]]*\[Kappa]Q[LI[WL[2]]])/2 - 
           3*Scalar[p[LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], 
               -i, -i1]]*\[Kappa]Q[LI[WL[2]]] + 
           (Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
             (5145*(9856 + 15*Pi^2)*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 p[LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] - 
              63064960*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
                 Q[LI[WL[2]], LI[DT[0]], -i, -i1]] - 77175*Pi^2*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*Q[LI[WL[2]], 
                  LI[DT[0]], -i, -i1]] + 49718784*Scalar[n[LI[WL[1]], 
                  LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, 
                  -i1]] - 7669760*Log[r[LI[WL[1]], LI[WL[2]]]/R]*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], 
                  LI[DT[0]], -i, -i1]] + 512*Scalar[n[LI[WL[1]], LI[WL[2]], 
                  i]*p[LI[WL[1]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]]*(
                -95217 + 14980*Log[r[LI[WL[1]], LI[WL[2]]]/R] - 
                7350*\[Kappa]Q[LI[WL[1]]]) + 3763200*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], 
                  LI[DT[0]], -i, -i1]]*\[Kappa]Q[LI[WL[2]]]))/125440 - 
           (Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2*
             (315*(49664 + 245*Pi^2)*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 n[LI[WL[1]], LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, 
                  -i1]] + 128*Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], 
                  LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]]*(271023 - 
                59920*Log[r[LI[WL[1]], LI[WL[2]]]/R] + 29400*\[Kappa]Q[
                  LI[WL[2]]])))/71680) + m[LI[WL[2]]]*
          ((3107*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*Q[
                LI[WL[1]], LI[DT[0]], -i, -i1]])/16 + 
           (897*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*Q[
                LI[WL[1]], LI[DT[0]], -i, -i1]])/16 - 
           (315*Pi^2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*Q[
                LI[WL[1]], LI[DT[0]], -i, -i1]])/1024 - 
           (2199*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*Q[
                LI[WL[1]], LI[DT[0]], -i, -i1]])/16 - 
           (3399*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*Q[LI[WL[1]], 
                LI[DT[0]], -i, -i1]])/8 - 
           (315*Pi^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*Q[LI[WL[1]], 
                LI[DT[0]], -i, -i1]])/512 - 
           (527329*Scalar[p[LI[WL[1]], i]*p[LI[WL[1]], i1]*Q[LI[WL[1]], 
                LI[DT[0]], -i, -i1]])/9800 + 
           (214*Log[r[LI[WL[1]], LI[WL[2]]]/R]*Scalar[p[LI[WL[1]], i]*p[
                LI[WL[1]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]])/35 + 
           (241*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], 
                LI[DT[0]], -i, -i1]])/4 + 
           (663*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], 
                LI[DT[0]], -i, -i1]])/4 + 
           (63*Pi^2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], 
                LI[DT[0]], -i, -i1]])/512 - 
           (321*Scalar[p[LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], 
                LI[DT[0]], -i, -i1]])/8 - 
           (174051*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*Q[
                LI[WL[2]], LI[DT[0]], -i, -i1]])/3920 + 
           (214*Log[r[LI[WL[1]], LI[WL[2]]]/R]*Scalar[p[LI[WL[1]], i]*p[
                LI[WL[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[
                LI[WL[1]], LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]])/
            7 - (766741*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*Q[LI[WL[2]], 
                LI[DT[0]], -i, -i1]])/1960 + 
           (428*Log[r[LI[WL[1]], LI[WL[2]]]/R]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                i]*p[LI[WL[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[
                LI[WL[1]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]])/7 - 
           (667*Scalar[p[LI[WL[1]], i]*p[LI[WL[1]], i1]*Q[LI[WL[2]], 
                LI[DT[0]], -i, -i1]])/8 - 
           (63*Pi^2*Scalar[p[LI[WL[1]], i]*p[LI[WL[1]], i1]*Q[LI[WL[2]], 
                LI[DT[0]], -i, -i1]])/1024 + 
           (470979*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], 
                LI[DT[0]], -i, -i1]])/4900 - 
           (428*Log[r[LI[WL[1]], LI[WL[2]]]/R]*Scalar[p[LI[WL[1]], i]*p[
                LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]])/35 + 
           (Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*
             (-315*(49664 + 245*Pi^2)*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 n[LI[WL[1]], LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, 
                  -i1]] + 128*Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], 
                  LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]]*(-271023 + 
                59920*Log[r[LI[WL[1]], LI[WL[2]]]/R] - 29400*\[Kappa]Q[
                  LI[WL[1]]])))/71680 - (Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], 
                i]]*(245*(121088 - 315*Pi^2)*Scalar[n[LI[WL[1]], LI[WL[2]], 
                  i]*n[LI[WL[1]], LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, 
                  -i1]] + 256*Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], 
                  LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]]*(21631 + 
                29960*Log[r[LI[WL[1]], LI[WL[2]]]/R] - 14700*\[Kappa]Q[
                  LI[WL[1]]])))/501760 - 3*Scalar[p[LI[WL[1]], i]*
              p[LI[WL[1]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]]*
            \[Kappa]Q[LI[WL[1]]] - 15*Scalar[p[LI[WL[1]], i]*
              p[LI[WL[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              n[LI[WL[1]], LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]]*
            \[Kappa]Q[LI[WL[2]]] - 30*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              p[LI[WL[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              p[LI[WL[1]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]]*
            \[Kappa]Q[LI[WL[2]]] + 6*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*
              Q[LI[WL[2]], LI[DT[0]], -i, -i1]]*\[Kappa]Q[LI[WL[2]]] + 
           (Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
             (-2*(245*(257408 + 315*Pi^2)*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                   p[LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] - 
                50709120*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
                   Q[LI[WL[2]], LI[DT[0]], -i, -i1]] - 77175*Pi^2*
                 Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
                   Q[LI[WL[2]], LI[DT[0]], -i, -i1]] + 48751104*
                 Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
                   Q[LI[WL[2]], LI[DT[0]], -i, -i1]] - 7669760*
                 Log[r[LI[WL[1]], LI[WL[2]]]/R]*Scalar[n[LI[WL[1]], 
                    LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], 
                    -i, -i1]] + 512*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                   p[LI[WL[1]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]]*
                 (-97107 + 14980*Log[r[LI[WL[1]], LI[WL[2]]]/R] - 
                  7350*\[Kappa]Q[LI[WL[1]]]) + 3763200*Scalar[
                  n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], 
                    LI[DT[0]], -i, -i1]]*\[Kappa]Q[LI[WL[2]]]) + 
              7*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*(
                175*(176576 + 441*Pi^2)*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                   n[LI[WL[1]], LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, 
                    -i1]] + 64*Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], 
                    LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]]*
                 (567911 - 119840*Log[r[LI[WL[1]], LI[WL[2]]]/R] + 
                  58800*\[Kappa]Q[LI[WL[2]]]))))/250880))/
        r[LI[WL[1]], LI[WL[2]]]^5)))


==> anc/Poincare_Algebra.m <==
(* ::Package:: *)

(*
======================================================================
Renormalizing Love: Tidal effects at the third post-Newtonian order
======================================================================
Authors
M. K. Mandal, P. Mastrolia, H. O. Silva, R. Patil, J. Steinhoff
======================================================================

This file contains the analytic expressions of the center of mass G^i that 
satisfies the full Poincare algebra with the adiabatic Hamiltonian given in
equation (6.4). 

The vectors and tensors in the following expression are defined 
according to the Mathematica package EFTofPNG (arXiv:1705.06309).
i.e. 
WL head is used to notify the compact object label and 
DT head is used to notify the order of time dervative action on the quantity.

The quantities in the following expression are defined as follows,
1/cInv : velocity of light
G : Newton's constant
NQ : order of tidal variables appearing in the expression
_m : mass of the compact object
_x : position of the compact object
_p : linear momentum of the compact object
_n : seperation between the 1st and 2nd compact object (x1 - x2)/r
_r : seperation between the 1st and 2nd compact object (r = |x1 - x2|)
_\[Kappa]Q : post-adiabatic Love number
_\[Lambda]Q : tidal deformibility of the compact object

In order to obtain the Hamiltonian at different orders one has to select the coeficient of the cInv and/or NQ.
*)


(*
Center of mass G[i]=
*)


m[LI[WL[1]]]*x[LI[WL[1]], LI[DT[0]], i] + 
 m[LI[WL[2]]]*x[LI[WL[2]], LI[DT[0]], i] + 
 cInv^2*(x[LI[WL[1]], LI[DT[0]], i]*
    (-1/2*(G*m[LI[WL[1]]]*m[LI[WL[2]]])/r[LI[WL[1]], LI[WL[2]]] + 
     Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]/(2*m[LI[WL[1]]]) - 
     (3*G^2*m[LI[WL[2]]]^2*\[Lambda]Q[LI[WL[1]]])/
      (2*r[LI[WL[1]], LI[WL[2]]]^6)) + x[LI[WL[2]], LI[DT[0]], i]*
    (-1/2*(G*m[LI[WL[1]]]*m[LI[WL[2]]])/r[LI[WL[1]], LI[WL[2]]] + 
     Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]/(2*m[LI[WL[2]]]) - 
     (3*G^2*m[LI[WL[1]]]^2*\[Lambda]Q[LI[WL[2]]])/
      (2*r[LI[WL[1]], LI[WL[2]]]^6))) + 
 cInv^4*((G*p[LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
       p[LI[WL[1]], -i]])/4 - 
   (G*p[LI[WL[1]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]])/
    4 + x[LI[WL[1]], LI[DT[0]], i]*((G^2*m[LI[WL[1]]]^2*m[LI[WL[2]]])/
      (2*r[LI[WL[1]], LI[WL[2]]]^2) - 
     Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2/(8*m[LI[WL[1]]]^3) + 
     G*((-3*m[LI[WL[2]]]*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]])/
        (4*m[LI[WL[1]]]*r[LI[WL[1]], LI[WL[2]]]) + 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]] + 
         7*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]])/
        (4*r[LI[WL[1]], LI[WL[2]]]) - 
       (3*m[LI[WL[1]]]*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])/
        (4*m[LI[WL[2]]]*r[LI[WL[1]], LI[WL[2]]])) + 
     (G^3*((15*m[LI[WL[1]]]*m[LI[WL[2]]]^2)/(2*r[LI[WL[1]], LI[WL[2]]]^7) + 
         (21*m[LI[WL[2]]]^3)/(2*r[LI[WL[1]], LI[WL[2]]]^7)) + 
       G^2*((3*m[LI[WL[2]]]^2*(6*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                p[LI[WL[1]], -i]]^2 - 5*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], 
                i]]))/(4*m[LI[WL[1]]]^2*r[LI[WL[1]], LI[WL[2]]]^6) + 
         (m[LI[WL[2]]]*(-9*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], 
                -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]] + 
            9*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]))/
          (m[LI[WL[1]]]*r[LI[WL[1]], LI[WL[2]]]^6) + 
         (9*(2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 - 
            Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]))/
          (2*r[LI[WL[1]], LI[WL[2]]]^6)))*\[Lambda]Q[LI[WL[1]]]) + 
   x[LI[WL[2]], LI[DT[0]], i]*((G^2*m[LI[WL[1]]]*m[LI[WL[2]]]^2)/
      (2*r[LI[WL[1]], LI[WL[2]]]^2) - 
     Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2/(8*m[LI[WL[2]]]^3) + 
     G*((-3*m[LI[WL[2]]]*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]])/
        (4*m[LI[WL[1]]]*r[LI[WL[1]], LI[WL[2]]]) + 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]] + 
         7*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]])/
        (4*r[LI[WL[1]], LI[WL[2]]]) - 
       (3*m[LI[WL[1]]]*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])/
        (4*m[LI[WL[2]]]*r[LI[WL[1]], LI[WL[2]]])) + 
     (G^3*((21*m[LI[WL[1]]]^3)/(2*r[LI[WL[1]], LI[WL[2]]]^7) + 
         (15*m[LI[WL[1]]]^2*m[LI[WL[2]]])/(2*r[LI[WL[1]], LI[WL[2]]]^7)) + 
       G^2*((9*(2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2 - 
            Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]))/
          (2*r[LI[WL[1]], LI[WL[2]]]^6) + 
         (m[LI[WL[1]]]*(-9*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], 
                -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]] + 
            9*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]))/
          (m[LI[WL[2]]]*r[LI[WL[1]], LI[WL[2]]]^6) + 
         (3*m[LI[WL[1]]]^2*(6*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], 
                 -i]]^2 - 5*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]))/
          (4*m[LI[WL[2]]]^2*r[LI[WL[1]], LI[WL[2]]]^6)))*
      \[Lambda]Q[LI[WL[2]]])) + 
 cInv^6*(p[LI[WL[2]], i]*
    (G^2*((-38*m[LI[WL[2]]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           p[LI[WL[1]], -i]])/(3*r[LI[WL[1]], LI[WL[2]]]) - 
       (19*m[LI[WL[1]]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           p[LI[WL[2]], -i]])/(6*m[LI[WL[2]]]*r[LI[WL[1]], LI[WL[2]]]) + 
       (m[LI[WL[1]]]*(-134*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             p[LI[WL[1]], -i]] + 97*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             p[LI[WL[2]], -i]]))/(24*r[LI[WL[1]], LI[WL[2]]])) + 
     G*((Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
         Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]])/(4*m[LI[WL[1]]]^2) + 
       (-(Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]) + 
         Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]] - 
         6*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
          Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]])/(8*m[LI[WL[1]]]*
         m[LI[WL[2]]]) + (Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
         Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])/(4*m[LI[WL[2]]]^2))) + 
   p[LI[WL[1]], i]*
    (G^2*((19*m[LI[WL[2]]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           p[LI[WL[1]], -i]])/(6*m[LI[WL[1]]]*r[LI[WL[1]], LI[WL[2]]]) + 
       (38*m[LI[WL[1]]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]])/
        (3*r[LI[WL[1]], LI[WL[2]]]) + 
       (m[LI[WL[2]]]*(-97*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             p[LI[WL[1]], -i]] + 134*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             p[LI[WL[2]], -i]]))/(24*r[LI[WL[1]], LI[WL[2]]])) + 
     G*(-1/4*(Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]])/
         m[LI[WL[1]]]^2 + (6*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            p[LI[WL[2]], -i]]*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] + 
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
          (Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 - 
           Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]))/
        (8*m[LI[WL[1]]]*m[LI[WL[2]]]) - 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
         Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])/(4*m[LI[WL[2]]]^2))) + 
   ((-9*G^3*m[LI[WL[2]]]^2*p[LI[WL[1]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         p[LI[WL[2]], -i]])/(4*m[LI[WL[1]]]*r[LI[WL[1]], LI[WL[2]]]^6) + 
     (21*G^3*m[LI[WL[2]]]*p[LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         p[LI[WL[2]], -i]])/(8*r[LI[WL[1]], LI[WL[2]]]^6))*
    \[Lambda]Q[LI[WL[1]]] + 
   ((-21*G^3*m[LI[WL[1]]]*p[LI[WL[1]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         p[LI[WL[1]], -i]])/(8*r[LI[WL[1]], LI[WL[2]]]^6) + 
     (9*G^3*m[LI[WL[1]]]^2*p[LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         p[LI[WL[1]], -i]])/(4*m[LI[WL[2]]]*r[LI[WL[1]], LI[WL[2]]]^6))*
    \[Lambda]Q[LI[WL[2]]] + x[LI[WL[1]], LI[DT[0]], i]*
    (G^3*((-131*m[LI[WL[1]]]^3*m[LI[WL[2]]])/(36*r[LI[WL[1]], LI[WL[2]]]^3) - 
       (5*m[LI[WL[1]]]^2*m[LI[WL[2]]]^2)/(8*r[LI[WL[1]], LI[WL[2]]]^3) + 
       (113*m[LI[WL[1]]]*m[LI[WL[2]]]^3)/(36*r[LI[WL[1]], LI[WL[2]]]^3)) + 
     Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^3/(16*m[LI[WL[1]]]^5) + 
     G^2*(-1/6*(m[LI[WL[2]]]^2*(Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              p[LI[WL[1]], -i]]^2 - 2*Scalar[p[LI[WL[1]], -i]*
              p[LI[WL[1]], i]]))/(m[LI[WL[1]]]*r[LI[WL[1]], LI[WL[2]]]^2) + 
       (m[LI[WL[2]]]*(28*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^
            2 + 283*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]] + 
          26*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]] + 
          176*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]))/
        (24*r[LI[WL[1]], LI[WL[2]]]^2) + 
       (m[LI[WL[1]]]^2*(-4*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              p[LI[WL[2]], -i]]^2 + 29*Scalar[p[LI[WL[2]], -i]*
             p[LI[WL[2]], i]]))/(12*m[LI[WL[2]]]*r[LI[WL[1]], LI[WL[2]]]^2) - 
       (m[LI[WL[1]]]*(26*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]] + 
          28*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 + 
          344*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] + 
          181*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]))/
        (24*r[LI[WL[1]], LI[WL[2]]]^2)) + 
     G*((5*m[LI[WL[2]]]*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2)/
        (16*m[LI[WL[1]]]^3*r[LI[WL[1]], LI[WL[2]]]) + 
       (Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
         (Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]] - 
          Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]))/(4*m[LI[WL[1]]]^2*
         r[LI[WL[1]], LI[WL[2]]]) + 
       ((Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]] - 
          Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]])*
         Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])/(4*m[LI[WL[2]]]^2*
         r[LI[WL[1]], LI[WL[2]]]) + (5*m[LI[WL[1]]]*
         Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2)/(16*m[LI[WL[2]]]^3*
         r[LI[WL[1]], LI[WL[2]]]) + 
       (-12*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
          Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] - 
         2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2 + 
         Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          (Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 - 
           3*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]) + 
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*
          (-3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 + 
           Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]))/(16*m[LI[WL[1]]]*
         m[LI[WL[2]]]*r[LI[WL[1]], LI[WL[2]]])) + 
     (G^4*((-1095*m[LI[WL[1]]]^2*m[LI[WL[2]]]^2)/(56*r[LI[WL[1]], LI[WL[2]]]^
            8) - (597*m[LI[WL[1]]]*m[LI[WL[2]]]^3)/
          (8*r[LI[WL[1]], LI[WL[2]]]^8) - (165*m[LI[WL[2]]]^4)/
          (4*r[LI[WL[1]], LI[WL[2]]]^8)) + 
       G^3*((-27*m[LI[WL[2]]]^3*(6*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                p[LI[WL[1]], -i]]^2 - 5*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], 
                i]]))/(4*m[LI[WL[1]]]^2*r[LI[WL[1]], LI[WL[2]]]^7) + 
         (m[LI[WL[2]]]^2*(-30*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], 
                 -i]]^2 + 84*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]] + 
            399*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]] - 
            345*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]))/
          (4*m[LI[WL[1]]]*r[LI[WL[1]], LI[WL[2]]]^7) - 
         (9*m[LI[WL[1]]]*(39*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], 
                 -i]]^2 - 17*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]))/
          (8*r[LI[WL[1]], LI[WL[2]]]^7) + (3*m[LI[WL[2]]]*
           (140*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]] - 
            525*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 - 
            228*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] + 
            261*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]))/
          (16*r[LI[WL[1]], LI[WL[2]]]^7)) + 
       G^2*((-9*m[LI[WL[2]]]^2*(8*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                p[LI[WL[1]], -i]]^4 - 12*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                p[LI[WL[1]], -i]]^2*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], 
                i]] + 5*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2))/
          (16*m[LI[WL[1]]]^4*r[LI[WL[1]], LI[WL[2]]]^6) + 
         (18*m[LI[WL[2]]]*(Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], 
                -i]]^2 - Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]])*
           (Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]] - 
            Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]))/(m[LI[WL[1]]]^3*
           r[LI[WL[1]], LI[WL[2]]]^6) + 
         (9*(Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]] - 
            Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]])*
           (12*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 - 
            5*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]))/
          (2*m[LI[WL[1]]]*m[LI[WL[2]]]*r[LI[WL[1]], LI[WL[2]]]^6) - 
         (9*(7*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^4 - 
            6*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2*
             Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]] + 
            Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2))/(2*m[LI[WL[2]]]^2*
           r[LI[WL[1]], LI[WL[2]]]^6) - 
         (9*(-20*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
             Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] + 
            10*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2 + 
            4*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*
             (5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 - 
              Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]) + 
            5*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
             (-2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 + 
              Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])))/
          (4*m[LI[WL[1]]]^2*r[LI[WL[1]], LI[WL[2]]]^6)))*
      \[Lambda]Q[LI[WL[1]]] + ((21*G^4*m[LI[WL[1]]]^3*m[LI[WL[2]]])/
        (8*r[LI[WL[1]], LI[WL[2]]]^8) - (3*G^3*m[LI[WL[1]]]*
         (Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2 - 
          Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]))/
        (16*r[LI[WL[1]], LI[WL[2]]]^7))*\[Lambda]Q[LI[WL[2]]]) + 
   x[LI[WL[2]], LI[DT[0]], i]*
    (G^3*((113*m[LI[WL[1]]]^3*m[LI[WL[2]]])/(36*r[LI[WL[1]], LI[WL[2]]]^3) - 
       (5*m[LI[WL[1]]]^2*m[LI[WL[2]]]^2)/(8*r[LI[WL[1]], LI[WL[2]]]^3) - 
       (131*m[LI[WL[1]]]*m[LI[WL[2]]]^3)/(36*r[LI[WL[1]], LI[WL[2]]]^3)) + 
     Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^3/(16*m[LI[WL[2]]]^5) + 
     G^2*((m[LI[WL[2]]]^2*(-4*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              p[LI[WL[1]], -i]]^2 + 29*Scalar[p[LI[WL[1]], -i]*
             p[LI[WL[1]], i]]))/(12*m[LI[WL[1]]]*r[LI[WL[1]], LI[WL[2]]]^2) - 
       (m[LI[WL[2]]]*(28*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^
            2 + 181*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]] + 
          26*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]] + 
          344*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]))/
        (24*r[LI[WL[1]], LI[WL[2]]]^2) - 
       (m[LI[WL[1]]]^2*(Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^
           2 - 2*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]))/
        (6*m[LI[WL[2]]]*r[LI[WL[1]], LI[WL[2]]]^2) + 
       (m[LI[WL[1]]]*(26*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]] + 
          28*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 + 
          176*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] + 
          283*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]))/
        (24*r[LI[WL[1]], LI[WL[2]]]^2)) + 
     G*((5*m[LI[WL[2]]]*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2)/
        (16*m[LI[WL[1]]]^3*r[LI[WL[1]], LI[WL[2]]]) + 
       (Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
         (Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]] - 
          Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]))/(4*m[LI[WL[1]]]^2*
         r[LI[WL[1]], LI[WL[2]]]) + 
       ((Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]] - 
          Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]])*
         Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])/(4*m[LI[WL[2]]]^2*
         r[LI[WL[1]], LI[WL[2]]]) + (5*m[LI[WL[1]]]*
         Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2)/(16*m[LI[WL[2]]]^3*
         r[LI[WL[1]], LI[WL[2]]]) + 
       (-12*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
          Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] - 
         2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2 + 
         Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          (Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 - 
           3*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]) + 
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*
          (-3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 + 
           Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]))/(16*m[LI[WL[1]]]*
         m[LI[WL[2]]]*r[LI[WL[1]], LI[WL[2]]])) + 
     ((21*G^4*m[LI[WL[1]]]*m[LI[WL[2]]]^3)/(8*r[LI[WL[1]], LI[WL[2]]]^8) - 
       (3*G^3*m[LI[WL[2]]]*(Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             p[LI[WL[2]], -i]]^2 - Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]))/
        (16*r[LI[WL[1]], LI[WL[2]]]^7))*\[Lambda]Q[LI[WL[1]]] + 
     (G^4*((-165*m[LI[WL[1]]]^4)/(4*r[LI[WL[1]], LI[WL[2]]]^8) - 
         (597*m[LI[WL[1]]]^3*m[LI[WL[2]]])/(8*r[LI[WL[1]], LI[WL[2]]]^8) - 
         (1095*m[LI[WL[1]]]^2*m[LI[WL[2]]]^2)/(56*r[LI[WL[1]], LI[WL[2]]]^
            8)) + G^3*((-9*m[LI[WL[2]]]*(39*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                p[LI[WL[1]], -i]]^2 - 17*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], 
                i]]))/(8*r[LI[WL[1]], LI[WL[2]]]^7) - 
         (3*m[LI[WL[1]]]*(525*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], 
                 -i]]^2 - 261*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]] - 
            140*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]] + 
            228*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]))/
          (16*r[LI[WL[1]], LI[WL[2]]]^7) - (27*m[LI[WL[1]]]^3*
           (6*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 - 
            5*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]))/(4*m[LI[WL[2]]]^2*
           r[LI[WL[1]], LI[WL[2]]]^7) + (m[LI[WL[1]]]^2*
           (399*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]] - 
            30*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 - 
            345*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] + 
            84*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]))/
          (4*m[LI[WL[2]]]*r[LI[WL[1]], LI[WL[2]]]^7)) + 
       G^2*((-9*(7*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^4 - 
            6*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*
             Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]] + 
            Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2))/(2*m[LI[WL[1]]]^2*
           r[LI[WL[1]], LI[WL[2]]]^6) + 
         (9*(12*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2 - 
            5*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]])*
           (Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]] - 
            Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]))/(2*m[LI[WL[1]]]*
           m[LI[WL[2]]]*r[LI[WL[1]], LI[WL[2]]]^6) + 
         (18*m[LI[WL[1]]]*(Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], 
                -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]] - 
            Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]])*
           (Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 - 
            Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]))/(m[LI[WL[2]]]^3*
           r[LI[WL[1]], LI[WL[2]]]^6) - (9*m[LI[WL[1]]]^2*
           (8*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^4 - 
            12*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2*
             Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]] + 
            5*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2))/
          (16*m[LI[WL[2]]]^4*r[LI[WL[1]], LI[WL[2]]]^6) - 
         (9*(-20*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
             Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] + 
            10*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2 + 
            10*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*
             (2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 - 
              Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]) + 
            Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
             (-4*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 + 
              5*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])))/
          (4*m[LI[WL[2]]]^2*r[LI[WL[1]], LI[WL[2]]]^6)))*
      \[Lambda]Q[LI[WL[2]]]))

